Improved He I Emissivities in the Case B Approximation

We update our prior work on the case B collisional-recombination spectrum of He I to incorporate \textit{ab initio} photoionisation cross-sections. This large set of accurate, self-consistent cross-sections represents a significant improvement in He I emissivity calculations because it largely obviates the piecemeal nature that has marked all modern works. A second, more recent set of \textit{ab initio} cross-sections is also available, but we show that those are less consistent with bound-bound transition probabilities than our adopted set. We compare our new effective recombination coefficients with our prior work and our new emissivities with those by other researchers, and we conclude with brief remarks on the effects of the present work on the He I error budget. Our calculations cover temperatures $5000 \le T_e \le 25000$ K and densities $10^1 \le n_e \le 10^{14}$ cm$^{-3}$. Full results are available online.

==> anc/lines.txt <==
# HeI Emissivities, calculated by Ryan L. Porter, revisions submitted to MNRAS Letters on June 1, 2012.
#
# Columns:
#	(1) Electron Temperature (K)
#	(2) log10( electron density / cm^-3 )
#	(3)-(46) log10 of emissivity of line with wavelength in header role.  Linear emissivities are 4 Pi j / n_e / n_He+ (erg cm^3 s^-1).
#
# Line wavelengths (Angstroms) correspond to the following transitions
#	2945	-- 5p^{3}P - 2s^{3}S
#	3188	-- 4p^{3}P - 2s^{3}S
#	3614	-- 5p^{1}P - 2s^{1}S
#	3889	-- 3p^{3}P - 2s^{3}S
#	3965	-- 4p^{1}P - 2s^{1}S
#	4026	-- 5d^{3}D - 2p^{3}P
#	4121	-- 5s^{3}S - 2p^{3}P
#	4388	-- 5d^{1}D - 2p^{1}P
#	4438	-- 5s^{1}S - 2p^{1}P
#	4471	-- 4d^{3}D - 2p^{3}P
#	4713	-- 4s^{3}S - 2p^{3}P
#	4922	-- 4d^{1}D - 2p^{1}P
#	5016	-- 3p^{1}P - 2s^{1}S
#	5048	-- 4s^{1}S - 2p^{1}P
#	5876	-- 3d^{3}D - 2p^{3}P
#	6678	-- 3d^{1}D - 2p^{1}P
#	7065	-- 3s^{3}S - 2p^{3}P
#	7281	-- 3s^{1}S - 2p^{1}P
#	9464	-- 5p^{3}P - 3s^{3}S
#	10830	-- 2p^{3}P - 2s^{3}S
#	11013 	-- 5p^{1}P - 3s^{1}S
#	11969	-- 5d^{3}D - 3p^{3}P
#	12527	-- 4p^{3}P - 3s^{3}S
#	12756	-- 5p^{1}P - 3d^{1}D 
#	12785	-- 5f^{3}F - 3d^{3}D 
#	12790	-- 5f^{1}F - 3d^{1}D
#	12846	-- 5s^{3}S - 3p^{3}P
#	12968	-- 5d^{1}D - 3p^{1}P
#	12985	-- 5p^{3}P - 3d^{3}D 
#	13412	-- 5s^{1}S - 3p^{1}P
#	15084	-- 4p^{1}P - 3s^{1}S
#	17003	-- 4d^{3}D - 3p^{3}P 
#	18556	-- 4p^{1}P - 3d^{1}D
#	18685	-- 4f^{3}F - 3d^{3}D
#	18697	-- 4f^{1}F - 3d^{1}D
#	19089	-- 4d^{1}D - 3p^{1}P
#	19543	-- 4p^{3}P - 3d^{3}D
#	20427	-- 6p^{3}P - 4s^{3}S
#	20581	-- 2p^{1}P - 2s^{1}S
#	20602	-- 7d^{3}D - 4p^{3}P 
#	21118	-- 4s^{3}S - 3p^{3}P
#	21130	-- 4s^{1}S - 3p^{1}P
#	21608	-- 7f^{3}F - 4d^{3}D 
#	21617	-- 7f^{1}F - 4d^{1}D 
#
# Fields are tab-delimited.  Two blank lines separate each fixed-density block.
#
#Temp	log n_e	2945A	3188A	3614A	3889A	3965A	4026A	4121A	4388A	4438A	4471A	4713A	4922A	5016A	5048A	5876A	6678A	7065A	7281A	9464A	10830A	11013A	11969A	12527A	12756A	12785A	12790A	12846A	12968A	12985A	13412A	15084A	17003A	18556A	18685A	18697A	19089A	19543A	20427A	20581A	20602A	21118A	21130A	21608A	21617A
5000	1	-25.37986	-25.05930	-27.34444	-24.65219	-27.10733	-25.27153	-26.47831	-25.85342	-26.97222	-24.93447	-26.05358	-25.50680	-26.87080	-26.64927	-24.45690	-25.00420	-25.37463	-26.20751	-26.63717	-24.31211	-28.44232	-26.26784	-26.55381	-29.36648	-25.68998	-26.16758	-27.18431	-26.75121	-27.09342	-27.65367	-28.38175	-26.08496	-29.14777	-25.29245	-25.77053	-26.54126	-26.78807	-27.71838	-28.11119	-27.36849	-26.86988	-27.43970	-26.77658	-27.25353
6000	1	-25.42831	-25.10868	-27.39754	-24.70475	-27.16104	-25.33832	-26.51323	-25.92137	-27.00808	-25.00532	-26.09152	-25.57894	-26.92737	-26.68495	-24.53837	-25.08678	-25.41859	-26.24368	-26.68562	-24.37514	-28.49541	-26.33462	-26.60319	-29.41957	-25.77573	-26.25334	-27.21922	-26.81916	-27.14188	-27.68953	-28.43546	-26.15581	-29.20148	-25.38630	-25.86434	-26.61340	-26.83744	-27.76668	-28.17901	-27.43281	-26.90782	-27.47538	-26.85613	-27.33311
7000	1	-25.47009	-25.15121	-27.44357	-24.74995	-27.20757	-25.39649	-26.54242	-25.98061	-27.03830	-25.06682	-26.12336	-25.64161	-26.97626	-26.71491	-24.60850	-25.15795	-25.45573	-26.27396	-26.72740	-24.42840	-28.54144	-26.39279	-26.64572	-29.46560	-25.85004	-26.32765	-27.24842	-26.87840	-27.18366	-27.71975	-28.48199	-26.21731	-29.24801	-25.46706	-25.94505	-26.67608	-26.87998	-27.80836	-28.23713	-27.48895	-26.93966	-27.50534	-26.92547	-27.40247
8000	1	-25.50695	-25.18869	-27.48434	-24.78968	-27.24875	-25.44817	-26.56749	-26.03329	-27.06442	-25.12129	-26.15075	-25.69717	-27.01944	-26.74075	-24.67018	-25.22059	-25.48785	-26.29993	-26.76426	-24.47471	-28.58221	-26.44448	-26.68320	-29.50637	-25.91574	-26.39335	-27.27349	-26.93108	-27.22052	-27.74587	-28.52317	-26.27178	-29.28920	-25.53803	-26.01598	-26.73164	-26.91745	-27.84514	-28.28806	-27.53894	-26.96705	-27.53118	-26.98706	-27.46408
9000	1	-25.53999	-25.22226	-27.52103	-24.82519	-27.28578	-25.49478	-26.58944	-26.08082	-27.08744	-25.17028	-26.17477	-25.74718	-27.05818	-26.76346	-24.72529	-25.27662	-25.51614	-26.32269	-26.79730	-24.51572	-28.61890	-26.49108	-26.71677	-29.54306	-25.97470	-26.45230	-27.29544	-26.97862	-27.25356	-27.76888	-28.56020	-26.32077	-29.32623	-25.60139	-26.07930	-26.78164	-26.95103	-27.87813	-28.33345	-27.58410	-26.99107	-27.55390	-27.04256	-27.51957
10000	1	-25.57000	-25.25272	-27.55444	-24.85734	-27.31950	-25.53728	-26.60895	-26.12420	-27.10803	-25.21484	-26.19615	-25.79269	-27.09336	-26.78373	-24.77515	-25.32734	-25.54141	-26.34293	-26.82731	-24.55257	-28.65232	-26.53359	-26.74723	-29.57648	-26.02822	-26.50581	-27.31495	-27.02199	-27.28357	-27.78947	-28.59392	-26.36533	-29.35994	-25.65866	-26.13652	-26.82716	-26.98149	-27.90811	-28.37442	-27.62534	-27.01245	-27.57417	-27.09313	-27.57011
11000	1	-25.59753	-25.28064	-27.58518	-24.88674	-27.35048	-25.57639	-26.62651	-26.16414	-27.12665	-25.25575	-26.21540	-25.83452	-27.12564	-26.80206	-24.82068	-25.37372	-25.56425	-26.36119	-26.85484	-24.58572	-28.68305	-26.57269	-26.77515	-29.60721	-26.07727	-26.55484	-27.33251	-27.06193	-27.31110	-27.80810	-28.62490	-26.40624	-29.39093	-25.71093	-26.18874	-26.86898	-27.00940	-27.93563	-28.41181	-27.66336	-27.03170	-27.59249	-27.13960	-27.61654
12000	1	-25.62299	-25.30644	-27.61366	-24.91385	-27.37919	-25.61265	-26.64249	-26.20119	-27.14368	-25.29360	-26.23291	-25.87324	-27.15548	-26.81878	-24.86261	-25.41647	-25.58508	-26.37782	-26.88030	-24.61608	-28.71153	-26.60895	-26.80095	-29.63569	-26.12254	-26.60009	-27.34848	-27.09898	-27.33656	-27.82513	-28.65361	-26.44409	-29.41964	-25.75902	-26.23678	-26.90771	-27.03520	-27.96108	-28.44620	-27.69864	-27.04921	-27.60921	-27.18263	-27.65951
13000	1	-25.64671	-25.33044	-27.64023	-24.93903	-27.40595	-25.64647	-26.65713	-26.23577	-27.15937	-25.32884	-26.24898	-25.90931	-27.18326	-26.83417	-24.90148	-25.45613	-25.60425	-26.39311	-26.90402	-24.64412	-28.73810	-26.64278	-26.82495	-29.66226	-26.16460	-26.64213	-27.36312	-27.13357	-27.36027	-27.84082	-28.68037	-26.47933	-29.44639	-25.80357	-26.28127	-26.94378	-27.05920	-27.98479	-28.47806	-27.73160	-27.06528	-27.62460	-27.22270	-27.69951
14000	1	-25.66890	-25.35289	-27.66514	-24.96255	-27.43103	-25.67818	-26.67065	-26.26821	-27.17393	-25.36182	-26.26382	-25.94309	-27.20926	-26.84845	-24.93771	-25.49314	-25.62200	-26.40726	-26.92621	-24.67019	-28.76302	-26.67449	-26.84740	-29.68718	-26.20389	-26.68140	-27.37664	-27.16600	-27.38247	-27.85537	-28.70545	-26.51231	-29.47148	-25.84506	-26.32269	-26.97756	-27.08165	-28.00699	-28.50775	-27.76253	-27.08012	-27.63888	-27.26022	-27.73694
15000	1	-25.68979	-25.37401	-27.68862	-24.98463	-27.45466	-25.70804	-26.68323	-26.29878	-27.18752	-25.39284	-26.27762	-25.97487	-27.23372	-26.86176	-24.97167	-25.52783	-25.63854	-26.42045	-26.94710	-24.69457	-28.78650	-26.70435	-26.86852	-29.71065	-26.24076	-26.71824	-27.38922	-27.19657	-27.40336	-27.86896	-28.72908	-26.54333	-29.49511	-25.88390	-26.36146	-27.00934	-27.10277	-28.02789	-28.53555	-27.79169	-27.09392	-27.65220	-27.29550	-27.77211
16000	1	-25.70953	-25.39395	-27.71083	-25.00545	-27.47701	-25.73628	-26.69499	-26.32769	-27.20027	-25.42212	-26.29051	-26.00490	-27.25681	-26.87425	-25.00361	-25.56050	-25.65403	-26.43282	-26.96684	-24.71748	-28.80871	-26.73258	-26.88846	-29.73286	-26.27550	-26.75296	-27.40098	-27.22548	-27.42310	-27.88171	-28.75143	-26.57261	-29.51745	-25.92042	-26.39789	-27.03936	-27.12272	-28.04764	-28.56171	-27.81928	-27.10681	-27.66468	-27.32880	-27.80530
17000	1	-25.72825	-25.41286	-27.73192	-25.02515	-27.49821	-25.76306	-26.70603	-26.35512	-27.21228	-25.44985	-26.30262	-26.03335	-27.27871	-26.88601	-25.03377	-25.59137	-25.66860	-26.44446	-26.98556	-24.73909	-28.82979	-26.75936	-26.90737	-29.75395	-26.30835	-26.78577	-27.41202	-27.25291	-27.44181	-27.89373	-28.77263	-26.60034	-29.53866	-25.95487	-26.43226	-27.06782	-27.14162	-28.06638	-28.58641	-27.84548	-27.11892	-27.67645	-27.36034	-27.83672
18000	1	-25.74605	-25.43083	-27.75200	-25.04387	-27.51840	-25.78854	-26.71644	-26.38124	-27.22365	-25.47620	-26.31404	-26.06040	-27.29952	-26.89714	-25.06234	-25.62064	-25.68235	-26.45546	-27.00336	-24.75949	-28.84987	-26.78484	-26.92534	-29.77403	-26.33951	-26.81690	-27.42244	-27.27903	-27.45962	-27.90510	-28.79282	-26.62669	-29.55884	-25.98747	-26.46478	-27.09487	-27.15959	-28.08420	-28.60982	-27.87043	-27.13034	-27.68757	-27.39031	-27.86654
19000	1	-25.76305	-25.44797	-27.77118	-25.06168	-27.53768	-25.81284	-26.72629	-26.40616	-27.23445	-25.50131	-26.32484	-26.08620	-27.31936	-26.90770	-25.08948	-25.64848	-25.69536	-26.46592	-27.02036	-24.77862	-28.86905	-26.80915	-26.94248	-29.79321	-26.36914	-26.84650	-27.43228	-27.30395	-27.47661	-27.91590	-28.81210	-26.65180	-29.57812	-26.01844	-26.49566	-27.12066	-27.17673	-28.10122	-28.63209	-27.89424	-27.14114	-27.69814	-27.41885	-27.89494
20000	1	-25.77930	-25.46435	-27.78953	-25.07869	-27.55611	-25.83608	-26.73565	-26.43000	-27.24473	-25.52528	-26.33509	-26.11084	-27.33834	-26.91777	-25.11533	-25.67502	-25.70771	-26.47587	-27.03661	-24.79684	-28.88741	-26.83239	-26.95886	-29.81157	-26.39740	-26.87472	-27.44164	-27.32779	-27.49286	-27.92618	-28.83053	-26.67577	-29.59656	-26.04791	-26.52503	-27.14530	-27.19311	-28.11749	-28.65331	-27.91703	-27.15139	-27.70820	-27.44611	-27.92204
21000	1	-25.79488	-25.48005	-27.80714	-25.09498	-27.57380	-25.85835	-26.74456	-26.45286	-27.25455	-25.54823	-26.34485	-26.13444	-27.35652	-26.92737	-25.14002	-25.70037	-25.71949	-26.48538	-27.05219	-24.81425	-28.90502	-26.85466	-26.97456	-29.82918	-26.42440	-26.90169	-27.45055	-27.35065	-27.50844	-27.93599	-28.84822	-26.69872	-29.61425	-26.07603	-26.55305	-27.16891	-27.20882	-28.13309	-28.67358	-27.93889	-27.16115	-27.71781	-27.47218	-27.94796
22000	1	-25.80984	-25.49513	-27.82407	-25.11060	-27.59080	-25.87973	-26.75307	-26.47481	-27.26395	-25.57025	-26.35417	-26.15709	-27.37398	-26.93657	-25.16364	-25.72465	-25.73074	-26.49447	-27.06715	-24.83091	-28.92195	-26.87604	-26.98964	-29.84611	-26.45026	-26.92751	-27.45906	-27.37261	-27.52341	-27.94539	-28.86522	-26.72074	-29.63125	-26.10292	-26.57984	-27.19156	-27.22389	-28.14808	-28.69298	-27.95989	-27.17047	-27.72700	-27.49719	-27.97279
23000	1	-25.82425	-25.50964	-27.84038	-25.12562	-27.60717	-25.90029	-26.76121	-26.49594	-27.27297	-25.59140	-26.36309	-26.17887	-27.39076	-26.94540	-25.18630	-25.74795	-25.74151	-26.50320	-27.08156	-24.84690	-28.93825	-26.89660	-27.00415	-29.86241	-26.47508	-26.95229	-27.46721	-27.39373	-27.53782	-27.95442	-28.88159	-26.74189	-29.64762	-26.12869	-26.60550	-27.21333	-27.23840	-28.16250	-28.71160	-27.98010	-27.17939	-27.73583	-27.52120	-27.99664
24000	1	-25.83814	-25.52361	-27.85610	-25.14007	-27.62295	-25.92010	-26.76903	-26.51630	-27.28164	-25.61176	-26.37164	-26.19984	-27.40693	-26.95389	-25.20805	-25.77034	-25.75183	-26.51159	-27.09545	-24.86227	-28.95398	-26.91641	-27.01812	-29.87814	-26.49892	-26.97609	-27.47503	-27.41409	-27.55170	-27.96309	-28.89737	-26.76225	-29.66340	-26.15341	-26.63012	-27.23430	-27.25238	-28.17641	-28.72949	-27.99957	-27.18794	-27.74432	-27.54431	-28.01956
25000	1	-25.85154	-25.53710	-27.87130	-25.15401	-27.63819	-25.93922	-26.77655	-26.53595	-27.28999	-25.63139	-26.37986	-26.22006	-27.42254	-26.96206	-25.22898	-25.79190	-25.76176	-26.51968	-27.10885	-24.87707	-28.96917	-26.93552	-27.03161	-29.89333	-26.52187	-26.99900	-27.48254	-27.43374	-27.56511	-27.97144	-28.91261	-26.78188	-29.67864	-26.17718	-26.65377	-27.25452	-27.26587	-28.18984	-28.74670	-28.01838	-27.19616	-27.75250	-27.56657	-28.04164


5000	2	-25.37864	-25.05818	-27.34311	-24.65124	-27.10611	-25.27127	-26.47790	-25.85308	-26.97106	-24.93475	-26.05298	-25.50710	-26.86988	-26.64806	-24.46007	-25.00762	-25.37308	-26.20584	-26.63595	-24.29552	-28.44099	-26.26758	-26.55269	-29.36514	-25.69213	-26.16988	-27.18390	-26.75088	-27.09221	-27.65250	-28.38053	-26.08524	-29.14656	-25.29902	-25.77733	-26.54157	-26.78694	-27.71721	-28.11037	-27.36797	-26.86928	-27.43849	-26.77711	-27.25410
6000	2	-25.42727	-25.10767	-27.39639	-24.70375	-27.15999	-25.33817	-26.51284	-25.92116	-27.00699	-25.00565	-26.09086	-25.57929	-26.92655	-26.68371	-24.54124	-25.08992	-25.41573	-26.24124	-26.68458	-24.34931	-28.49427	-26.33448	-26.60218	-29.41842	-25.77783	-26.25559	-27.21883	-26.81895	-27.14083	-27.68844	-28.43441	-26.15614	-29.20044	-25.39248	-25.87072	-26.61376	-26.83643	-27.76568	-28.17688	-27.43243	-26.90715	-27.47414	-26.85674	-27.33375
7000	2	-25.46913	-25.15020	-27.44251	-24.74870	-27.20660	-25.39639	-26.54181	-25.98044	-27.03711	-25.06713	-26.12230	-25.64195	-26.97542	-26.71339	-24.61099	-25.16077	-25.45069	-26.27013	-26.72644	-24.38977	-28.54038	-26.39270	-26.64471	-29.46454	-25.85206	-26.32980	-27.24780	-26.87824	-27.18270	-27.71856	-28.48102	-26.21762	-29.24704	-25.47287	-25.95103	-26.67642	-26.87896	-27.80746	-28.23343	-27.48865	-26.93860	-27.50383	-26.92610	-27.40309
8000	2	-25.50599	-25.18755	-27.48326	-24.78797	-27.24775	-25.44807	-26.56637	-26.03311	-27.06295	-25.12151	-26.14896	-25.69743	-27.01845	-26.73870	-24.67213	-25.22302	-25.47992	-26.29421	-26.76330	-24.42321	-28.58114	-26.44438	-26.68206	-29.50530	-25.91763	-26.39534	-27.27237	-26.93090	-27.21956	-27.74440	-28.52218	-26.27200	-29.28820	-25.54345	-26.02151	-26.73190	-26.91631	-27.84428	-28.28267	-27.53865	-26.96526	-27.52913	-26.98767	-27.46455
9000	2	-25.53894	-25.22087	-27.51983	-24.82284	-27.28466	-25.49460	-26.58754	-26.08056	-27.08552	-25.17031	-26.17191	-25.74727	-27.05693	-26.76065	-24.72654	-25.27854	-25.50484	-26.31474	-26.79626	-24.45184	-28.61771	-26.49091	-26.71538	-29.54186	-25.97640	-26.45404	-27.29353	-26.97835	-27.25251	-27.76696	-28.55908	-26.32080	-29.32510	-25.60638	-26.08430	-26.78174	-26.94963	-27.87725	-28.32633	-27.58375	-26.98821	-27.55108	-27.04309	-27.51976
10000	2	-25.56879	-25.25097	-27.55301	-24.85421	-27.31814	-25.53697	-26.60603	-26.12378	-27.10550	-25.21460	-26.19196	-25.79254	-27.09175	-26.77997	-24.77551	-25.32864	-25.52648	-26.33256	-26.82610	-24.47708	-28.65089	-26.53327	-26.74548	-29.57505	-26.02967	-26.50722	-27.31202	-27.02157	-27.28236	-27.78695	-28.59256	-26.36509	-29.35858	-25.66313	-26.14085	-26.82701	-26.97974	-27.90714	-28.36554	-27.62488	-27.00826	-27.57041	-27.09351	-27.56984
11000	2	-25.59608	-25.27844	-27.58341	-24.88273	-27.34881	-25.57586	-26.62237	-26.16350	-27.12341	-25.25514	-26.20966	-25.83403	-27.12358	-26.79726	-24.81992	-25.37427	-25.54550	-26.34847	-26.85339	-24.49706	-28.68129	-26.57217	-26.77295	-29.60544	-26.07837	-26.55581	-27.32836	-27.06129	-27.30965	-27.80486	-28.62323	-26.40563	-29.38925	-25.71480	-26.19226	-26.86850	-27.00720	-27.93451	-28.40129	-27.66270	-27.02596	-27.58769	-27.13978	-27.61564
12000	2	-25.62124	-25.30372	-27.61146	-24.90889	-27.37711	-25.61185	-26.63698	-26.20026	-27.13966	-25.29252	-26.22549	-25.87235	-27.15290	-26.81288	-24.86053	-25.41615	-25.56256	-26.36283	-26.87855	-24.51521	-28.70934	-26.60816	-26.79823	-29.63349	-26.12322	-26.60051	-27.34298	-27.09805	-27.33480	-27.82111	-28.65153	-26.44301	-29.41755	-25.76219	-26.23933	-26.90682	-27.03248	-27.95977	-28.43409	-27.69773	-27.04179	-27.60331	-27.18253	-27.65778
13000	2	-25.64459	-25.32715	-27.63752	-24.93308	-27.40339	-25.64534	-26.65019	-26.23449	-27.15453	-25.32719	-26.23980	-25.90794	-27.18009	-26.82716	-24.89791	-25.45483	-25.57807	-26.37600	-26.90190	-24.53202	-28.73539	-26.64164	-26.82166	-29.65955	-26.16479	-26.64191	-27.35618	-27.13228	-27.35816	-27.83598	-28.67781	-26.47768	-29.44384	-25.80594	-26.28268	-26.94241	-27.05591	-27.98322	-28.46439	-27.73037	-27.05609	-27.61759	-27.22227	-27.69677
14000	2	-25.66639	-25.34900	-27.66185	-24.95558	-27.42794	-25.67665	-26.66223	-26.26653	-27.16825	-25.35952	-26.25284	-25.94118	-27.20546	-26.84035	-24.93248	-25.49076	-25.59234	-26.38820	-26.92370	-24.54779	-28.75973	-26.67295	-26.84351	-29.68389	-26.20351	-26.68042	-27.36823	-27.16432	-27.37996	-27.84969	-28.70236	-26.51001	-29.46838	-25.84654	-26.32281	-26.97564	-27.07776	-28.00514	-28.49256	-27.76093	-27.06914	-27.63078	-27.25938	-27.73301
15000	2	-25.68685	-25.36949	-27.68469	-24.97664	-27.45099	-25.70606	-26.67334	-26.29665	-27.18101	-25.38982	-26.26486	-25.97236	-27.22924	-26.85261	-24.96465	-25.52429	-25.60563	-26.39963	-26.94416	-24.56275	-28.78256	-26.70237	-26.86400	-29.70672	-26.23973	-26.71642	-27.37933	-27.19444	-27.40041	-27.86246	-28.72541	-26.54031	-29.49143	-25.88441	-26.36015	-27.00683	-27.09825	-28.02570	-28.51889	-27.78966	-27.08116	-27.64305	-27.29420	-27.76684
16000	2	-25.70613	-25.38881	-27.70621	-24.99645	-27.47271	-25.73381	-26.68364	-26.32508	-27.19297	-25.41831	-26.27602	-26.00174	-27.25165	-26.86411	-24.99469	-25.55571	-25.61811	-26.41043	-26.96344	-24.57704	-28.80409	-26.73011	-26.88332	-29.72824	-26.27377	-26.75020	-27.38964	-27.22287	-27.41969	-27.87442	-28.74713	-26.56880	-29.51316	-25.91987	-26.39501	-27.03621	-27.11757	-28.04509	-28.54362	-27.81679	-27.09232	-27.65455	-27.32699	-27.79853
17000	2	-25.72437	-25.40708	-27.72657	-25.01517	-27.49327	-25.76006	-26.69329	-26.35200	-27.20423	-25.44521	-26.28645	-26.02951	-27.27283	-26.87497	-25.02287	-25.58528	-25.62991	-26.42070	-26.98168	-24.59078	-28.82445	-26.75637	-26.90159	-29.74861	-26.30585	-26.78202	-27.39928	-27.24979	-27.43794	-27.88568	-28.76769	-26.59570	-29.53371	-25.95319	-26.42769	-27.06398	-27.13584	-28.06343	-28.56695	-27.84248	-27.10275	-27.66540	-27.35798	-27.82831
18000	2	-25.74170	-25.42442	-27.74591	-25.03292	-27.51279	-25.78497	-26.70234	-26.37757	-27.21489	-25.47067	-26.29627	-26.05584	-27.29293	-26.88526	-25.04936	-25.61320	-25.64107	-26.43052	-26.99901	-24.60355	-28.84378	-26.78128	-26.91893	-29.76794	-26.33618	-26.81207	-27.40834	-27.27536	-27.45526	-27.89634	-28.78721	-26.62116	-29.55323	-25.98460	-26.45841	-27.09031	-27.15318	-28.08085	-28.58906	-27.86689	-27.11256	-27.67569	-27.38734	-27.85639
19000	2	-25.75820	-25.44090	-27.76433	-25.04980	-27.53140	-25.80864	-26.71081	-26.40194	-27.22503	-25.49479	-26.30551	-26.08090	-27.31209	-26.89508	-25.07425	-25.63965	-25.65146	-26.44002	-27.01551	-24.61426	-28.86220	-26.80495	-26.93541	-29.78636	-26.36494	-26.84055	-27.41680	-27.29973	-27.47176	-27.90648	-28.80582	-26.64528	-29.57185	-26.01431	-26.48739	-27.11537	-27.16967	-28.09743	-28.61021	-27.89014	-27.12181	-27.68551	-27.41525	-27.88293
20000	2	-25.77396	-25.45664	-27.78192	-25.06590	-27.54917	-25.83122	-26.71885	-26.42521	-27.23471	-25.51776	-26.31430	-26.10479	-27.33038	-26.90447	-25.09779	-25.66477	-25.66140	-26.44916	-27.03127	-24.62471	-28.87980	-26.82753	-26.95115	-29.80396	-26.39228	-26.86760	-27.42485	-27.32300	-27.48753	-27.91616	-28.82359	-26.66825	-29.58962	-26.04248	-26.51480	-27.13926	-27.18540	-28.11325	-28.63035	-27.91234	-27.13060	-27.69491	-27.44183	-27.90808
21000	2	-25.78905	-25.47171	-27.79877	-25.08132	-27.56619	-25.85281	-26.72652	-26.44748	-27.24398	-25.53966	-26.32269	-26.12763	-27.34789	-26.91349	-25.12013	-25.68870	-25.67097	-26.45800	-27.04637	-24.63496	-28.89664	-26.84911	-26.96622	-29.82080	-26.41833	-26.89335	-27.43251	-27.34527	-27.50262	-27.92543	-28.84061	-26.69015	-29.60664	-26.06926	-26.54078	-27.16209	-27.20048	-28.12840	-28.64958	-27.93358	-27.13899	-27.70392	-27.46721	-27.93198
22000	2	-25.80354	-25.48618	-27.81493	-25.09611	-27.58253	-25.87349	-26.73386	-26.46884	-27.25289	-25.56061	-26.33072	-26.14950	-27.36468	-26.92216	-25.14138	-25.71153	-25.68019	-26.46655	-27.06085	-24.64501	-28.91281	-26.86979	-26.98069	-29.83697	-26.44321	-26.91793	-27.43986	-27.36663	-27.51711	-27.93434	-28.85695	-26.71110	-29.62298	-26.09477	-26.56547	-27.18397	-27.21494	-28.14293	-28.66800	-27.95396	-27.14702	-27.71259	-27.49149	-27.95474
23000	2	-25.81748	-25.50009	-27.83047	-25.11033	-27.59824	-25.89333	-26.74092	-26.48937	-27.26147	-25.58068	-26.33845	-26.17050	-27.38083	-26.93053	-25.16165	-25.73337	-25.68911	-26.47485	-27.07479	-24.65489	-28.92835	-26.88964	-26.99460	-29.85251	-26.46702	-26.94143	-27.44691	-27.38716	-27.53104	-27.94292	-28.87266	-26.73117	-29.63869	-26.11913	-26.58899	-27.20496	-27.22886	-28.15689	-28.68568	-27.97353	-27.15474	-27.72096	-27.51476	-27.97645
24000	2	-25.83090	-25.51350	-27.84545	-25.12402	-27.61337	-25.91241	-26.74772	-26.50913	-27.26975	-25.59995	-26.34589	-26.19068	-27.39636	-26.93862	-25.18102	-25.75430	-25.69775	-26.48291	-27.08821	-24.66459	-28.94332	-26.90872	-27.00801	-29.86748	-26.48984	-26.96394	-27.45371	-27.40692	-27.54447	-27.95120	-28.88779	-26.75044	-29.65382	-26.14243	-26.61143	-27.22515	-27.24226	-28.17032	-28.70266	-27.99236	-27.16219	-27.72906	-27.53711	-27.99721
25000	2	-25.84386	-25.52644	-27.85989	-25.13724	-27.62798	-25.93079	-26.75429	-26.52818	-27.27776	-25.61847	-26.35308	-26.21012	-27.41136	-26.94646	-25.19957	-25.77439	-25.70614	-26.49074	-27.10117	-24.67413	-28.95777	-26.92710	-27.02095	-29.88193	-26.51175	-26.98554	-27.46028	-27.42597	-27.55743	-27.95921	-28.90240	-26.76896	-29.66842	-26.16476	-26.63288	-27.24458	-27.25520	-28.18328	-28.71901	-28.01052	-27.16938	-27.73690	-27.55859	-28.01708


5000	3	-25.37598	-25.05553	-27.34023	-24.64825	-27.10339	-25.26975	-26.47635	-25.85137	-26.96851	-24.93376	-26.05077	-25.50605	-26.86735	-26.64513	-24.46148	-25.00931	-25.36373	-26.19904	-26.63329	-24.16735	-28.43811	-26.26606	-26.55004	-29.36227	-25.69310	-26.17096	-27.18234	-26.74916	-27.08954	-27.64995	-28.37781	-26.08424	-29.14384	-25.30377	-25.78229	-26.54051	-26.78429	-27.71466	-28.09373	-27.36621	-26.86707	-27.43556	-26.77640	-27.25334
6000	3	-25.42489	-25.10495	-27.39382	-24.69954	-27.15753	-25.33697	-26.51042	-25.91975	-27.00401	-25.00484	-26.08701	-25.57844	-26.92395	-26.67950	-24.54206	-25.09131	-25.39490	-26.22718	-26.68220	-24.17231	-28.49169	-26.33327	-26.59946	-29.41585	-25.77900	-26.25683	-27.21642	-26.81754	-27.13845	-27.68546	-28.43195	-26.15533	-29.19798	-25.39719	-25.87557	-26.61291	-26.83371	-27.76349	-28.15104	-27.43101	-26.90331	-27.46994	-26.85636	-27.33319
7000	3	-25.46661	-25.14667	-27.43975	-24.74188	-27.20390	-25.39519	-26.53688	-25.97901	-27.03264	-25.06607	-26.11462	-25.64089	-26.97205	-26.70625	-24.61015	-25.16115	-25.41300	-26.24483	-26.72392	-24.15571	-28.53762	-26.39150	-26.64118	-29.46178	-25.85311	-26.33082	-27.24288	-26.87680	-27.18018	-27.71409	-28.47832	-26.21656	-29.24435	-25.47712	-25.95523	-26.67535	-26.87544	-27.80533	-28.19689	-27.48727	-26.93092	-27.49669	-26.92577	-27.40214
8000	3	-25.50285	-25.18244	-27.47971	-24.77722	-27.24425	-25.44651	-26.55704	-26.03125	-27.05578	-25.11967	-26.13512	-25.69566	-27.01356	-26.72692	-24.66836	-25.22154	-25.42192	-26.25488	-26.76016	-24.14152	-28.57759	-26.44281	-26.67695	-29.50175	-25.91816	-26.39560	-27.26303	-26.92904	-27.21642	-27.73723	-28.51867	-26.27016	-29.28469	-25.54669	-26.02430	-26.73012	-26.91120	-27.84188	-28.23525	-27.53696	-26.95141	-27.51735	-26.98707	-27.46240
9000	3	-25.53468	-25.21343	-27.51481	-24.80708	-27.27969	-25.49228	-26.57203	-26.07782	-27.07452	-25.16709	-26.14991	-25.74423	-27.04976	-26.74282	-24.71843	-25.27425	-25.42519	-26.26004	-26.79199	-24.13125	-28.61269	-26.48858	-26.70794	-29.53685	-25.97591	-26.45291	-27.27802	-26.97561	-27.24825	-27.75597	-28.55411	-26.31758	-29.32014	-25.60795	-26.08470	-26.77869	-26.94220	-27.87422	-28.26819	-27.58135	-26.96621	-27.53325	-27.04183	-27.51538
10000	3	-25.56291	-25.24060	-27.54584	-24.83265	-27.31109	-25.53345	-26.58294	-26.11971	-27.08979	-25.20936	-26.16034	-25.78765	-27.08161	-26.75514	-24.76171	-25.32057	-25.42549	-26.26238	-26.82022	-24.12486	-28.64371	-26.52976	-26.73511	-29.56787	-26.02762	-26.50397	-27.28893	-27.01751	-27.27647	-27.77124	-28.58551	-26.35985	-29.35153	-25.66231	-26.13777	-26.82212	-26.96936	-27.90312	-28.29706	-27.62134	-26.97664	-27.54558	-27.09117	-27.56208
11000	3	-25.58812	-25.26454	-27.57344	-24.85485	-27.33911	-25.57068	-26.59062	-26.15765	-27.10239	-25.24714	-26.16738	-25.82674	-27.10999	-26.76499	-24.79880	-25.36152	-25.42356	-26.26402	-26.84543	-24.11184	-28.67132	-26.56698	-26.75905	-29.59547	-26.07416	-26.54966	-27.29661	-27.05544	-27.30169	-27.78383	-28.61353	-26.39763	-29.37956	-25.71075	-26.18448	-26.86120	-26.99330	-27.92912	-28.32351	-27.65758	-26.98368	-27.55542	-27.13590	-27.60322
12000	3	-25.61083	-25.28593	-27.59813	-24.87443	-27.36427	-25.60455	-26.59604	-26.19222	-27.11301	-25.28112	-26.17215	-25.86214	-27.13543	-26.77309	-24.83089	-25.39791	-25.42132	-26.26543	-26.86814	-24.10294	-28.69601	-26.60086	-26.78044	-29.62017	-26.11627	-26.59073	-27.30203	-27.09001	-27.32440	-27.79446	-28.63869	-26.43161	-29.40472	-25.75416	-26.22569	-26.89660	-27.01469	-27.95267	-28.34751	-27.69060	-26.98845	-27.56353	-27.17667	-27.63951
13000	3	-25.63145	-25.30526	-27.62037	-24.89201	-27.38702	-25.63554	-26.59990	-26.22391	-27.12219	-25.31184	-26.17544	-25.89438	-27.15845	-26.78009	-24.85881	-25.43042	-25.41947	-26.26711	-26.88876	-24.09746	-28.71825	-26.63185	-26.79977	-29.64240	-26.15456	-26.62780	-27.30589	-27.12170	-27.34502	-27.80364	-28.66144	-26.46233	-29.42747	-25.79323	-26.26213	-26.92884	-27.03402	-27.97414	-28.36956	-27.72085	-26.99174	-27.57052	-27.21400	-27.67154
14000	3	-25.65031	-25.32291	-27.64053	-24.90801	-27.40774	-25.66402	-26.60279	-26.25310	-27.13036	-25.33973	-26.17784	-25.92390	-27.17945	-26.78642	-24.88326	-25.45963	-25.41835	-26.26935	-26.90762	-24.09479	-28.73840	-26.66032	-26.81742	-29.66256	-26.18951	-26.66139	-27.30878	-27.15090	-27.36387	-27.81181	-28.68216	-26.49022	-29.44819	-25.82853	-26.29442	-26.95836	-27.05167	-27.99381	-28.39001	-27.74869	-26.99414	-27.57685	-27.24834	-27.69987
15000	3	-25.66769	-25.33921	-27.65893	-24.92280	-27.42676	-25.69032	-26.60513	-26.28015	-27.13785	-25.36522	-26.17978	-25.95108	-27.19879	-26.79238	-24.90485	-25.48604	-25.41815	-26.27229	-26.92500	-24.09442	-28.75681	-26.68663	-26.83372	-29.68097	-26.22156	-26.69195	-27.31112	-27.17794	-27.38125	-27.81930	-28.70118	-26.51570	-29.46721	-25.86059	-26.32315	-26.98555	-27.06797	-28.01194	-28.40915	-27.77443	-26.99608	-27.58281	-27.28004	-27.72501
16000	3	-25.68383	-25.35443	-27.67586	-24.93664	-27.44433	-25.71473	-26.60722	-26.30532	-27.14490	-25.38862	-26.18157	-25.97625	-27.21672	-26.79819	-24.92410	-25.51008	-25.41891	-26.27595	-26.94114	-24.09593	-28.77374	-26.71104	-26.84894	-29.69790	-26.25108	-26.71988	-27.31321	-27.20311	-27.39739	-27.82635	-28.71875	-26.53911	-29.48478	-25.88984	-26.34883	-27.01072	-27.08319	-28.02874	-28.42720	-27.79834	-26.99787	-27.58863	-27.30943	-27.74741
17000	3	-25.69892	-25.36874	-27.69155	-24.94973	-27.46069	-25.73749	-26.60927	-26.32887	-27.15167	-25.41022	-26.18341	-25.99968	-27.23348	-26.80400	-24.94144	-25.53211	-25.42061	-26.28029	-26.95623	-24.09900	-28.78943	-26.73380	-26.86325	-29.71359	-26.27838	-26.74553	-27.31526	-27.22666	-27.41249	-27.83312	-28.73511	-26.56071	-29.50113	-25.91665	-26.37189	-27.03415	-27.09751	-28.04440	-28.44433	-27.82065	-26.99970	-27.59443	-27.33678	-27.76747
18000	3	-25.71312	-25.38223	-27.70621	-24.96219	-27.47602	-25.75873	-26.61123	-26.35099	-27.15827	-25.43019	-26.18531	-26.02159	-27.24928	-26.80985	-24.95698	-25.55243	-25.42276	-26.28531	-26.97043	-24.10207	-28.80408	-26.75504	-26.87674	-29.72824	-26.30370	-26.76918	-27.31722	-27.24878	-27.42668	-27.83972	-28.75044	-26.58068	-29.51647	-25.94130	-26.39269	-27.05605	-27.11100	-28.05905	-28.46085	-27.84155	-27.00161	-27.60028	-27.36232	-27.78552
19000	3	-25.72650	-25.39475	-27.72001	-24.97395	-27.49054	-25.77839	-26.61264	-26.37183	-27.16472	-25.44843	-26.18710	-26.04217	-27.26434	-26.81575	-24.97036	-25.57130	-25.42425	-26.29103	-26.98381	-24.10204	-28.81788	-26.77470	-26.88926	-29.74204	-26.32717	-26.79105	-27.31863	-27.26962	-27.44007	-27.84617	-28.76496	-26.59891	-29.53099	-25.96396	-26.41151	-27.07664	-27.12352	-28.07279	-28.47727	-27.86116	-27.00340	-27.60619	-27.38622	-27.80177
20000	3	-25.73922	-25.40672	-27.73306	-24.98530	-27.50432	-25.79688	-26.61423	-26.39157	-27.17115	-25.46545	-26.18915	-26.06159	-27.27869	-26.82179	-24.98264	-25.58892	-25.42645	-26.29725	-26.99653	-24.10340	-28.83093	-26.79319	-26.90123	-29.75509	-26.34911	-26.81141	-27.32022	-27.28936	-27.45279	-27.85260	-28.77874	-26.61593	-29.54476	-25.98499	-26.42869	-27.09605	-27.13548	-28.08577	-28.49306	-27.87966	-27.00545	-27.61223	-27.40869	-27.81658
21000	3	-25.75139	-25.41822	-27.74548	-24.99633	-27.51745	-25.81434	-26.61605	-26.41034	-27.17758	-25.48142	-26.19149	-26.07999	-27.29242	-26.82797	-24.99402	-25.60547	-25.42931	-26.30389	-27.00870	-24.10593	-28.84335	-26.81065	-26.91273	-29.76751	-26.36970	-26.83046	-27.32205	-27.30813	-27.46495	-27.85903	-28.79187	-26.63191	-29.55790	-26.00462	-26.44449	-27.11446	-27.14698	-28.09808	-28.50830	-27.89720	-27.00779	-27.61840	-27.42988	-27.83019
22000	3	-25.76306	-25.42932	-27.75735	-25.00707	-27.53004	-25.83089	-26.61812	-26.42823	-27.18403	-25.49648	-26.19413	-26.09750	-27.30562	-26.83428	-25.00469	-25.62110	-25.43274	-26.31089	-27.02037	-24.10942	-28.85522	-26.82720	-26.92383	-29.77938	-26.38911	-26.84834	-27.32412	-27.32603	-27.47662	-27.86548	-28.80446	-26.64697	-29.57048	-26.02301	-26.45912	-27.13196	-27.15808	-28.10979	-28.52303	-27.91387	-27.01043	-27.62472	-27.44993	-27.84279
23000	3	-25.77430	-25.44007	-27.76875	-25.01756	-27.54214	-25.84663	-26.62045	-26.44536	-27.19051	-25.51076	-26.19706	-26.11421	-27.31835	-26.84072	-25.01478	-25.63593	-25.43668	-26.31820	-27.03161	-24.11373	-28.86663	-26.84294	-26.93458	-29.79079	-26.40747	-26.86521	-27.32644	-27.34315	-27.48787	-27.87196	-28.81656	-26.66125	-29.58258	-26.04034	-26.47275	-27.14868	-27.16884	-28.12098	-28.53732	-27.92976	-27.01336	-27.63116	-27.46897	-27.85453
24000	3	-25.78517	-25.45053	-27.77975	-25.02784	-27.55381	-25.86165	-26.62302	-26.46179	-27.19703	-25.52434	-26.20026	-26.13022	-27.33065	-26.84727	-25.02440	-25.65006	-25.44107	-26.32573	-27.04248	-24.11870	-28.87762	-26.85795	-26.94504	-29.80178	-26.42488	-26.88119	-27.32902	-27.35958	-27.49874	-27.87847	-28.82823	-26.67483	-29.59426	-26.05671	-26.48553	-27.16469	-27.17929	-28.13170	-28.55119	-27.94497	-27.01656	-27.63770	-27.48709	-27.86555
25000	3	-25.79570	-25.46072	-27.79039	-25.03793	-27.56511	-25.87602	-26.62584	-26.47759	-27.20357	-25.53732	-26.20372	-26.14559	-27.34260	-26.85390	-25.03363	-25.66358	-25.44584	-26.33345	-27.05301	-24.12425	-28.88826	-26.87233	-26.95523	-29.81242	-26.44146	-26.89637	-27.33183	-27.37538	-27.50927	-27.88502	-28.83953	-26.68781	-29.60556	-26.07226	-26.49759	-27.18006	-27.18948	-28.14201	-28.56468	-27.95955	-27.02002	-27.64434	-27.50438	-27.87595


5000	4	-25.36957	-25.04878	-27.33341	-24.63918	-27.09672	-25.26427	-26.47121	-25.84541	-26.96239	-24.92835	-26.04355	-25.50035	-26.86035	-26.63749	-24.45601	-25.00437	-25.32945	-26.17626	-26.62688	-23.85430	-28.43129	-26.26057	-26.54329	-29.35544	-25.68849	-26.16639	-27.17721	-26.74320	-27.08314	-27.64384	-28.37114	-26.07884	-29.13717	-25.30048	-25.77931	-26.53482	-26.77754	-27.70859	-28.02821	-27.36073	-26.85985	-27.42792	-26.77099	-27.24766
6000	4	-25.41891	-25.09744	-27.38742	-24.68610	-27.15120	-25.33216	-26.50189	-25.91444	-26.99599	-24.99980	-26.07385	-25.57316	-26.91626	-26.66719	-24.53494	-25.08562	-25.32770	-26.18212	-26.67622	-23.82674	-28.48530	-26.32847	-26.59195	-29.40946	-25.77504	-26.25278	-27.20789	-26.81223	-27.13248	-27.67743	-28.42562	-26.15029	-29.19164	-25.39422	-25.87267	-26.60762	-26.82621	-27.75812	-28.06554	-27.42624	-26.89015	-27.45762	-26.85175	-27.32780
7000	4	-25.45999	-25.13660	-27.43250	-24.72096	-27.19662	-25.39025	-26.52078	-25.97345	-27.02000	-25.06023	-26.09032	-25.63490	-26.96192	-26.68533	-24.59851	-25.15285	-25.30884	-26.17255	-26.71730	-23.78195	-28.53038	-26.38656	-26.63111	-29.45454	-25.84890	-26.32617	-27.22677	-26.87124	-27.17356	-27.70144	-28.47104	-26.21072	-29.23707	-25.47329	-25.95090	-26.66937	-26.86536	-27.79992	-28.09255	-27.48245	-26.90662	-27.47576	-26.92123	-27.39547
8000	4	-25.49444	-25.16809	-27.47019	-24.74659	-27.23464	-25.44055	-26.52951	-26.02446	-27.03597	-25.11174	-26.09555	-25.68776	-26.99935	-26.69430	-24.64931	-25.20862	-25.28306	-26.15509	-26.75175	-23.75412	-28.56807	-26.43686	-26.66260	-29.49222	-25.91265	-26.38903	-27.23550	-26.92225	-27.20801	-27.71741	-28.50906	-26.26223	-29.27509	-25.54060	-26.01659	-26.72223	-26.89685	-27.83564	-28.11505	-27.53122	-26.91185	-27.48474	-26.98178	-27.45244
9000	4	-25.52342	-25.19350	-27.50159	-24.76549	-27.26645	-25.48440	-26.53046	-26.06885	-27.04570	-25.15576	-26.09286	-25.73323	-27.03010	-26.69689	-24.68944	-25.25481	-25.25706	-26.13558	-26.78073	-23.73795	-28.59947	-26.48070	-26.68801	-29.52363	-25.96800	-26.44296	-27.23645	-26.96664	-27.23698	-27.72714	-28.54087	-26.30625	-29.30690	-25.59808	-26.07142	-26.76769	-26.92227	-27.86636	-28.13471	-27.57379	-26.90916	-27.48732	-27.03492	-27.49987
10000	4	-25.54791	-25.21426	-27.52767	-24.77977	-27.29309	-25.52280	-26.52621	-26.10766	-27.05102	-25.19344	-26.08540	-25.77246	-27.05551	-26.69565	-24.72088	-25.29301	-25.23417	-26.11735	-26.80522	-23.73001	-28.62555	-26.51911	-26.70877	-29.54971	-26.01618	-26.48919	-27.23220	-27.00545	-27.26147	-27.73247	-28.56751	-26.34393	-29.33353	-25.64719	-26.11678	-26.80693	-26.94302	-27.89291	-28.15254	-27.61110	-26.90170	-27.48608	-27.08177	-27.53883
11000	4	-25.56853	-25.23085	-27.54918	-24.79035	-27.31534	-25.55624	-26.51787	-26.14161	-27.05305	-25.22514	-26.07424	-25.80626	-27.07671	-26.69208	-24.74352	-25.32434	-25.21169	-26.10190	-26.82584	-23.71209	-28.64705	-26.55255	-26.72536	-29.57121	-26.05794	-26.52854	-27.22386	-27.03940	-27.28210	-27.73450	-28.58976	-26.37563	-29.35579	-25.68876	-26.15353	-26.84073	-26.95961	-27.91581	-28.16927	-27.64373	-26.89054	-27.48251	-27.12303	-27.56991
12000	4	-25.58615	-25.24471	-27.56702	-24.79895	-27.33411	-25.58561	-26.50805	-26.17154	-27.05347	-25.25208	-26.06230	-25.83563	-27.09467	-26.68801	-24.76033	-25.35022	-25.19360	-26.08998	-26.84347	-23.70120	-28.66489	-26.58192	-26.73922	-29.58905	-26.09429	-26.56208	-27.21404	-27.06934	-27.29972	-27.73492	-28.60853	-26.40257	-29.37456	-25.72411	-26.18316	-26.87009	-26.97348	-27.93570	-28.18508	-27.67244	-26.87860	-27.47844	-27.15955	-27.59449
13000	4	-25.60144	-25.25668	-27.58199	-24.80647	-27.35014	-25.61155	-26.49809	-26.19815	-27.05326	-25.27512	-26.05085	-25.86134	-27.11020	-26.68440	-24.77290	-25.37181	-25.17981	-26.08160	-26.85875	-23.69571	-28.67986	-26.60786	-26.75119	-29.60402	-26.12606	-26.59076	-27.20408	-27.09594	-27.31500	-27.73470	-28.62456	-26.42561	-29.39059	-25.75427	-26.20695	-26.89581	-26.98545	-27.95312	-28.20030	-27.69784	-26.86715	-27.47483	-27.19200	-27.61372
14000	4	-25.61493	-25.26739	-27.59476	-24.81352	-27.36408	-25.63463	-26.48886	-26.22200	-27.05309	-25.29500	-26.04066	-25.88409	-27.12396	-26.68180	-24.78250	-25.39008	-25.16995	-26.07652	-26.87224	-23.69442	-28.69263	-26.63094	-26.76190	-29.61679	-26.15399	-26.61543	-27.19485	-27.11979	-27.32849	-27.73454	-28.63850	-26.44549	-29.40452	-25.78017	-26.22607	-26.91856	-26.99615	-27.96850	-28.21514	-27.72047	-26.85695	-27.47223	-27.22097	-27.62875
15000	4	-25.62707	-25.27731	-27.60589	-24.82050	-27.37645	-25.65537	-26.48088	-26.24360	-27.05341	-25.31239	-26.03210	-25.90448	-27.13645	-26.68047	-24.79017	-25.40585	-25.16358	-26.07440	-26.88438	-23.69644	-28.70376	-26.65167	-26.77182	-29.62792	-26.17873	-26.63684	-27.18688	-27.14139	-27.34064	-27.73486	-28.65087	-26.46288	-29.41690	-25.80265	-26.24161	-26.93895	-27.00607	-27.98225	-28.22975	-27.74082	-26.84839	-27.47090	-27.24702	-27.64058
16000	4	-25.63824	-25.28678	-27.61584	-24.82765	-27.38768	-25.67419	-26.47439	-26.26340	-27.05446	-25.32786	-26.02532	-25.92299	-27.14807	-26.68051	-24.79666	-25.41978	-25.16023	-26.07486	-26.89555	-23.70109	-28.71372	-26.67049	-26.78129	-29.63788	-26.20086	-26.65565	-27.18039	-27.16119	-27.35180	-27.73591	-28.66210	-26.47835	-29.42813	-25.82240	-26.25445	-26.95746	-27.01555	-27.99468	-28.24422	-27.75930	-26.84162	-27.47094	-27.27061	-27.65006
17000	4	-25.64869	-25.29604	-27.62498	-24.83512	-27.39809	-25.69146	-26.46948	-26.28173	-27.05636	-25.34184	-26.02032	-25.94002	-27.15908	-26.68189	-24.80253	-25.43237	-25.15947	-26.07750	-26.90600	-23.70785	-28.72286	-26.68777	-26.79055	-29.64701	-26.22087	-26.67243	-27.17547	-27.17952	-27.36226	-27.73781	-28.67251	-26.49233	-29.43854	-25.84003	-26.26532	-26.97449	-27.02480	-28.00606	-28.25861	-27.77625	-26.83662	-27.47232	-27.29215	-27.65789
18000	4	-25.65856	-25.30493	-27.63351	-24.84273	-27.40790	-25.70724	-26.46556	-26.29880	-27.05898	-25.35439	-26.01665	-25.95581	-27.16968	-26.68436	-24.80752	-25.44392	-25.16005	-26.08186	-26.91587	-23.71455	-28.73138	-26.70355	-26.79944	-29.65554	-26.23902	-26.68750	-27.17156	-27.19659	-27.37212	-27.74043	-28.68232	-26.50488	-29.44835	-25.85581	-26.27462	-26.99027	-27.03370	-28.01656	-28.27308	-27.79189	-26.83295	-27.47479	-27.31191	-27.66442
19000	4	-25.66771	-25.31274	-27.64147	-24.84988	-27.41721	-25.72107	-26.46116	-26.31465	-27.06194	-25.36490	-26.01330	-25.97039	-27.17994	-26.68740	-24.81029	-25.45442	-25.15952	-26.08737	-26.92502	-23.71686	-28.73934	-26.71737	-26.80725	-29.66350	-26.25518	-26.70091	-27.16716	-27.21244	-27.38128	-27.74339	-28.69163	-26.51539	-29.45766	-25.86960	-26.28230	-27.00486	-27.04151	-28.02613	-28.28793	-27.80621	-26.82960	-27.47783	-27.32993	-27.66952
20000	4	-25.67661	-25.32058	-27.64920	-24.85740	-27.42625	-25.73397	-26.45810	-26.32969	-27.06569	-25.37470	-26.01137	-25.98423	-27.19004	-26.69147	-24.81320	-25.46444	-25.16071	-26.09422	-26.93392	-23.72104	-28.74708	-26.73028	-26.81509	-29.67124	-26.27017	-26.71334	-27.16409	-27.22748	-27.39018	-27.74714	-28.70067	-26.52519	-29.46669	-25.88233	-26.28931	-27.01869	-27.04935	-28.03516	-28.30267	-27.81968	-26.82767	-27.48191	-27.34672	-27.67416
21000	4	-25.68534	-25.32852	-27.65683	-24.86530	-27.43513	-25.74615	-26.45627	-26.34408	-27.07018	-25.38400	-26.01074	-25.99748	-27.20005	-26.69646	-24.81642	-25.47415	-25.16338	-26.10218	-26.94265	-23.72676	-28.75471	-26.74246	-26.82303	-29.67887	-26.28421	-26.72501	-27.16226	-27.24187	-27.39891	-27.75163	-28.70955	-26.53449	-29.47558	-25.89428	-26.29589	-27.03195	-27.05728	-28.04378	-28.31729	-27.83247	-26.82704	-27.48690	-27.36250	-27.67859
22000	4	-25.69396	-25.33657	-27.66443	-24.87353	-27.44392	-25.75776	-26.45556	-26.35794	-27.07533	-25.39294	-26.01126	-26.01027	-27.21001	-26.70224	-24.82002	-25.48367	-25.16728	-26.11105	-26.95127	-23.73371	-28.76230	-26.75406	-26.83108	-29.68646	-26.29750	-26.73611	-27.16155	-27.25573	-27.40753	-27.75677	-28.71834	-26.54343	-29.48437	-25.90563	-26.30225	-27.04474	-27.06533	-28.05206	-28.33180	-27.84469	-26.82755	-27.49267	-27.37743	-27.68295
23000	4	-25.70253	-25.34474	-27.67204	-24.88207	-27.45266	-25.76890	-26.45586	-26.37136	-27.08105	-25.40163	-26.01279	-26.02269	-27.21994	-26.70870	-24.82403	-25.49306	-25.17224	-26.12066	-26.95984	-23.74167	-28.76991	-26.76520	-26.83925	-29.69407	-26.31019	-26.74679	-27.16185	-27.26915	-27.41609	-27.76249	-28.72708	-26.55212	-29.49311	-25.91653	-26.30851	-27.05716	-27.07351	-28.06008	-28.34619	-27.85647	-26.82909	-27.49913	-27.39166	-27.68738
24000	4	-25.71105	-25.35304	-27.67968	-24.89085	-27.46138	-25.77967	-26.45704	-26.38441	-27.08726	-25.41017	-26.01520	-26.03481	-27.22986	-26.71571	-24.82846	-25.50239	-25.17806	-26.13084	-26.96836	-23.75044	-28.77755	-26.77597	-26.84755	-29.70171	-26.32239	-26.75713	-27.16304	-27.28220	-27.42461	-27.76871	-28.73580	-26.56065	-29.50183	-25.92709	-26.31476	-27.06928	-27.08180	-28.06789	-28.36042	-27.86786	-26.83150	-27.50615	-27.40529	-27.69193
25000	4	-25.71955	-25.36145	-27.68738	-24.89986	-27.47010	-25.79014	-26.45902	-26.39714	-27.09389	-25.41859	-26.01837	-26.04668	-27.23977	-26.72320	-24.83329	-25.51169	-25.18462	-26.14148	-26.97686	-23.75986	-28.78526	-26.78644	-26.85596	-29.70941	-26.33419	-26.76721	-27.16501	-27.29493	-27.43311	-27.77534	-28.74452	-26.56908	-29.51055	-25.93739	-26.32105	-27.08114	-27.09021	-28.07554	-28.37451	-27.87894	-26.83467	-27.51363	-27.41841	-27.69665


5000	5	-25.35913	-25.03827	-27.32275	-24.62721	-27.08635	-25.25529	-26.46441	-25.83595	-26.95333	-24.91952	-26.03469	-25.49129	-26.84992	-26.62730	-24.44775	-24.99675	-25.30143	-26.15548	-26.61644	-23.71052	-28.42062	-26.25160	-26.53278	-29.34478	-25.68053	-26.15873	-27.17040	-26.73375	-27.07269	-27.63478	-28.36077	-26.07001	-29.12680	-25.29456	-25.77412	-26.52575	-26.76703	-27.69830	-27.98026	-27.35173	-26.85099	-27.41774	-26.76182	-27.23846
6000	5	-25.40983	-25.08760	-27.37811	-24.67291	-27.14208	-25.32455	-26.49415	-25.90630	-26.98674	-24.99211	-26.06278	-25.56523	-26.90651	-26.65535	-24.52653	-25.07828	-25.28670	-26.15188	-26.66714	-23.69521	-28.47599	-26.32085	-26.58211	-29.40015	-25.76826	-26.24619	-27.20015	-26.80409	-27.12339	-27.66819	-28.41650	-26.14260	-29.18253	-25.38905	-25.86802	-26.59969	-26.81637	-27.74935	-28.01460	-27.41865	-26.87908	-27.44578	-26.84399	-27.31969
7000	5	-25.45146	-25.12641	-27.42367	-24.70535	-27.18791	-25.38333	-26.51017	-25.96592	-27.00925	-25.05287	-26.07497	-25.62733	-26.95185	-26.67029	-24.58853	-25.14478	-25.25739	-26.13347	-26.70877	-23.65891	-28.52155	-26.37963	-26.62092	-29.44570	-25.84261	-26.31988	-27.21617	-26.86371	-27.16502	-27.69070	-28.46233	-26.20336	-29.22835	-25.46810	-25.94588	-26.66180	-26.85517	-27.79199	-28.03945	-27.47560	-26.89127	-27.46072	-26.91423	-27.38743
8000	5	-25.48583	-25.15681	-27.46111	-24.72798	-27.22563	-25.43377	-26.51477	-26.01697	-27.02280	-25.10402	-26.07492	-25.67990	-26.98825	-26.67528	-24.63668	-25.19898	-25.22443	-26.10908	-26.74314	-23.63871	-28.55898	-26.43007	-26.65132	-29.48314	-25.90626	-26.38232	-27.22077	-26.91476	-27.19940	-27.70425	-28.50005	-26.25451	-29.26608	-25.53470	-26.01028	-26.71437	-26.88557	-27.82804	-28.06078	-27.52457	-26.89122	-27.46572	-26.97501	-27.44349
9000	5	-25.51425	-25.18070	-27.49168	-24.74380	-27.25660	-25.47731	-26.51114	-26.06093	-27.02967	-25.14713	-26.06691	-25.72455	-27.01750	-26.67385	-24.67345	-25.24297	-25.19411	-26.08478	-26.77156	-23.62903	-28.58956	-26.47361	-26.67521	-29.51371	-25.96098	-26.43521	-27.21713	-26.95872	-27.22782	-27.71112	-28.53102	-26.29761	-29.29705	-25.59084	-26.06301	-26.75902	-26.90946	-27.85868	-28.07988	-27.56690	-26.88321	-27.46428	-27.02793	-27.48914
10000	5	-25.53788	-25.19976	-27.51653	-24.75525	-27.28204	-25.51506	-26.50250	-26.09897	-27.03212	-25.18348	-26.05476	-25.76260	-27.04120	-26.66902	-24.70124	-25.27857	-25.16895	-26.06356	-26.79519	-23.62663	-28.61441	-26.51137	-26.69427	-29.53856	-26.00812	-26.47990	-27.20849	-26.99676	-27.25144	-27.71357	-28.55646	-26.33397	-29.32248	-25.63813	-26.10561	-26.79707	-26.92852	-27.88485	-28.09756	-27.60360	-26.87106	-27.45946	-27.07417	-27.52562
11000	5	-25.55729	-25.21432	-27.53640	-24.76291	-27.30274	-25.54743	-26.48971	-26.13178	-27.03117	-25.21330	-26.03903	-25.79479	-27.06043	-26.66205	-24.71950	-25.30684	-25.14430	-26.04575	-26.81460	-23.61179	-28.63428	-26.54374	-26.70883	-29.55844	-26.04834	-26.51714	-27.19570	-27.02957	-27.27086	-27.71262	-28.57716	-26.36379	-29.34318	-25.67730	-26.13889	-26.82926	-26.94308	-27.90702	-28.11376	-27.63525	-26.85533	-27.45248	-27.11444	-27.55348
12000	5	-25.57359	-25.22623	-27.55247	-24.76902	-27.31984	-25.57551	-26.47611	-26.16038	-27.02896	-25.23814	-26.02342	-25.82237	-27.07646	-26.65524	-24.73211	-25.32961	-25.12514	-26.03251	-26.83090	-23.60384	-28.65035	-26.57182	-26.72074	-29.57451	-26.08288	-26.54830	-27.18211	-27.05817	-27.28715	-27.71041	-28.59426	-26.38862	-29.36029	-25.70997	-26.16476	-26.85684	-26.95499	-27.92602	-28.12934	-27.66275	-26.83972	-27.44568	-27.14971	-27.57452
13000	5	-25.58753	-25.23643	-27.56566	-24.77452	-27.33421	-25.60004	-26.46314	-26.18556	-27.02658	-25.25899	-26.00918	-25.84624	-27.09020	-26.64957	-24.74084	-25.34820	-25.11107	-26.02360	-26.84485	-23.60115	-28.66354	-26.59634	-26.73094	-29.58770	-26.11267	-26.57446	-27.16913	-27.08335	-27.30110	-27.70802	-28.60863	-26.40948	-29.37466	-25.73736	-26.18476	-26.88070	-26.96519	-27.94244	-28.14459	-27.68680	-26.82548	-27.44000	-27.18073	-27.59019
14000	5	-25.59975	-25.24561	-27.57674	-24.78000	-27.34658	-25.62166	-26.45162	-26.20798	-27.02471	-25.27672	-25.99698	-25.86718	-27.10236	-26.64552	-24.74712	-25.36371	-25.10150	-26.01859	-26.85706	-23.60255	-28.67461	-26.61796	-26.74012	-29.59877	-26.13857	-26.59660	-27.15761	-27.10577	-27.31332	-27.70616	-28.62100	-26.42721	-29.38702	-25.76052	-26.20027	-26.90165	-26.97437	-27.95680	-28.15969	-27.70805	-26.81328	-27.43595	-27.20819	-27.60180
15000	5	-25.61074	-25.25427	-27.58634	-24.78583	-27.35754	-25.64096	-26.44200	-26.22821	-27.02379	-25.29210	-25.98707	-25.88586	-27.11349	-26.64327	-24.75202	-25.37702	-25.09583	-26.01696	-26.86805	-23.60718	-28.68421	-26.63727	-26.74878	-29.60837	-26.16133	-26.61561	-27.14799	-27.12600	-27.32431	-27.70523	-28.63196	-26.44259	-29.39798	-25.78041	-26.21250	-26.92032	-26.98304	-27.96954	-28.17476	-27.72702	-26.80337	-27.43370	-27.23272	-27.61051
16000	5	-25.62090	-25.26276	-27.59495	-24.79219	-27.36753	-25.65843	-26.43442	-26.24673	-27.02399	-25.30573	-25.97950	-25.90281	-27.12398	-26.64282	-24.75627	-25.38883	-25.09347	-26.01822	-26.87821	-23.61436	-28.69283	-26.65474	-26.75727	-29.61699	-26.18158	-26.63220	-27.14041	-27.14452	-27.33446	-27.70544	-28.64195	-26.45622	-29.40798	-25.79780	-26.22243	-26.93728	-26.99152	-27.98102	-28.18986	-27.74419	-26.79580	-27.43325	-27.25483	-27.61725
17000	5	-25.63050	-25.27127	-27.60296	-24.79918	-27.37691	-25.67447	-26.42886	-26.26390	-27.02538	-25.31809	-25.97413	-25.91847	-27.13410	-26.64407	-24.76039	-25.39965	-25.09391	-26.02190	-26.88781	-23.62356	-28.70084	-26.67077	-26.76578	-29.62499	-26.19987	-26.64699	-27.13486	-27.16169	-27.34407	-27.70682	-28.65133	-26.46858	-29.41736	-25.81332	-26.23080	-26.95293	-27.00003	-27.99155	-28.20500	-27.75994	-26.79043	-27.43450	-27.27499	-27.62274
18000	5	-25.63963	-25.27956	-27.61053	-24.80648	-27.38585	-25.68908	-26.42456	-26.27992	-27.02772	-25.32917	-25.97036	-25.93302	-27.14398	-26.64662	-24.76394	-25.40968	-25.09569	-26.02739	-26.89694	-23.63248	-28.70841	-26.68538	-26.77407	-29.63256	-26.21642	-26.66027	-27.13056	-27.17771	-27.35320	-27.70917	-28.66027	-26.47966	-29.42630	-25.82720	-26.23795	-26.96748	-27.00833	-28.00125	-28.22026	-27.77446	-26.78665	-27.43705	-27.29343	-27.62727
19000	5	-25.64806	-25.28669	-27.61759	-24.81328	-27.39434	-25.70163	-26.41968	-26.29472	-27.03043	-25.33814	-25.96683	-25.94640	-27.15359	-26.64973	-24.76523	-25.41876	-25.09603	-26.03388	-26.90538	-23.63654	-28.71547	-26.69793	-26.78120	-29.63963	-26.23098	-26.67196	-27.12567	-27.19251	-27.36163	-27.71188	-28.66876	-26.48863	-29.43479	-25.83913	-26.24362	-26.98087	-27.01546	-28.01001	-28.23579	-27.78765	-26.78313	-27.44017	-27.31012	-27.63050
20000	5	-25.65638	-25.29404	-27.62462	-24.82066	-27.40274	-25.71340	-26.41641	-26.30886	-27.03416	-25.34662	-25.96498	-25.95921	-27.16322	-26.65409	-24.76704	-25.42764	-25.09822	-26.04184	-26.91369	-23.64245	-28.72249	-26.70970	-26.78855	-29.64665	-26.24455	-26.68289	-27.12240	-27.20665	-27.36995	-27.71561	-28.67716	-26.49711	-29.44319	-25.85028	-26.24897	-26.99368	-27.02280	-28.01834	-28.25128	-27.80012	-26.78128	-27.44452	-27.32571	-27.63361
21000	5	-25.66466	-25.30164	-27.63170	-24.82858	-27.41113	-25.72458	-26.41460	-26.32247	-27.03879	-25.35480	-25.96463	-25.97160	-27.17290	-26.65952	-24.76947	-25.43645	-25.10198	-26.05099	-26.92197	-23.64989	-28.72957	-26.72089	-26.79615	-29.65373	-26.25736	-26.69331	-27.12059	-27.22026	-27.37823	-27.72024	-28.68555	-26.50529	-29.45158	-25.86088	-26.25423	-27.00607	-27.03040	-28.02634	-28.26672	-27.81204	-26.78093	-27.44995	-27.34042	-27.63682
22000	5	-25.67295	-25.30950	-27.63889	-24.83696	-27.41957	-25.73533	-26.41409	-26.33568	-27.04422	-25.36282	-25.96558	-25.98369	-27.18267	-26.66586	-24.77253	-25.44527	-25.10703	-26.06111	-26.93026	-23.65854	-28.73677	-26.73163	-26.80401	-29.66093	-26.26959	-26.70336	-27.12008	-27.23347	-27.38652	-27.72567	-28.69399	-26.51331	-29.46002	-25.87111	-26.25955	-27.01815	-27.03826	-28.03411	-28.28208	-27.82352	-26.78188	-27.45630	-27.35442	-27.64025
23000	5	-25.68128	-25.31759	-27.64623	-24.84576	-27.42808	-25.74574	-26.41473	-26.34856	-27.05033	-25.37078	-25.96767	-25.99553	-27.19252	-26.67298	-24.77623	-25.45416	-25.11318	-26.07199	-26.93859	-23.66816	-28.74410	-26.74205	-26.81210	-29.66826	-26.28138	-26.71318	-27.12072	-27.24635	-27.39485	-27.73178	-28.70250	-26.52127	-29.46853	-25.88110	-26.26501	-27.03000	-27.04636	-28.04171	-28.29735	-27.83466	-26.78397	-27.46341	-27.36784	-27.64398
24000	5	-25.68966	-25.32591	-27.65372	-24.85489	-27.43667	-25.75590	-26.41637	-26.36117	-27.05703	-25.37872	-25.97072	-26.00720	-27.20245	-26.68072	-24.78052	-25.46313	-25.12022	-26.08347	-26.94697	-23.67855	-28.75159	-26.75220	-26.82042	-29.67575	-26.29283	-26.72282	-27.12236	-27.25896	-27.40323	-27.73847	-28.71109	-26.52921	-29.47712	-25.89092	-26.27067	-27.04166	-27.05467	-28.04917	-28.31249	-27.84553	-26.78702	-27.47115	-27.38077	-27.64804
25000	5	-25.69810	-25.33442	-27.66135	-24.86431	-27.44534	-25.76586	-26.41887	-26.37355	-27.06421	-25.38670	-25.97460	-26.01872	-27.21245	-26.68898	-24.78536	-25.47221	-25.12800	-26.09541	-26.95541	-23.68955	-28.75923	-26.76217	-26.82893	-29.68339	-26.30402	-26.73237	-27.12487	-27.27134	-27.41167	-27.74565	-28.71976	-26.53719	-29.48579	-25.90065	-26.27656	-27.05318	-27.06318	-28.05655	-28.32748	-27.85617	-26.79090	-27.47942	-27.39330	-27.65244


5000	6	-25.34120	-25.02074	-25.90659	-24.60977	-25.59728	-25.23944	-26.45461	-25.80947	-26.80822	-24.90345	-26.02296	-25.46642	-25.18908	-26.41856	-24.43092	-24.97542	-25.28354	-25.82944	-26.59851	-23.67245	-27.00446	-26.23575	-26.51525	-27.92862	-25.66368	-26.14227	-27.16060	-26.70726	-27.05477	-27.48967	-26.87170	-26.05394	-27.63772	-25.27719	-25.75794	-26.50088	-26.74950	-27.68018	-24.97110	-27.33541	-26.83926	-27.20900	-26.74462	-27.22106
6000	6	-25.39476	-25.07277	-25.96525	-24.65778	-25.65620	-25.31131	-26.48643	-25.88216	-26.85079	-24.97856	-26.05299	-25.54255	-25.24857	-26.45952	-24.51183	-25.05872	-25.26903	-25.85724	-26.65207	-23.66234	-27.06313	-26.30761	-26.56728	-27.98729	-25.75381	-26.23197	-27.19242	-26.77995	-27.10832	-27.53224	-26.93062	-26.12905	-27.69665	-25.37372	-25.85364	-26.57702	-26.80154	-27.73413	-25.00652	-27.40504	-26.86929	-27.24995	-26.82937	-27.30476
7000	6	-25.43840	-25.11339	-26.01316	-24.69165	-25.70425	-25.37189	-26.50341	-25.94324	-26.88076	-25.04102	-26.06597	-25.60601	-25.29588	-26.48630	-24.57507	-25.12617	-25.23976	-25.86885	-26.69571	-23.62954	-27.11104	-26.36819	-26.60790	-28.03520	-25.82974	-26.30711	-27.20940	-26.84104	-27.15196	-27.56220	-26.97867	-26.19151	-27.74470	-25.45404	-25.93252	-26.64048	-26.84215	-27.77886	-25.03081	-27.46388	-26.88227	-27.27674	-26.90138	-27.37412
8000	6	-25.47422	-25.14504	-26.05233	-24.71517	-25.74356	-25.42360	-26.50827	-25.99513	-26.90033	-25.09332	-26.06607	-25.65936	-25.33359	-26.50187	-24.62390	-25.18078	-25.20698	-25.87033	-26.73153	-23.61203	-27.15021	-26.41991	-26.63955	-28.07436	-25.89445	-26.37048	-27.21426	-26.89292	-27.18779	-27.58178	-27.01798	-26.24381	-27.78401	-25.52136	-25.99742	-26.69382	-26.87380	-27.81644	-25.05163	-27.51421	-26.88237	-27.29230	-26.96339	-27.43120
9000	6	-25.50372	-25.16981	-26.08421	-24.73159	-25.77567	-25.46805	-26.50451	-26.03944	-26.91189	-25.13720	-26.05793	-25.70436	-25.36371	-26.50937	-24.66099	-25.22481	-25.17701	-25.86665	-26.76103	-23.60447	-27.18208	-26.46436	-26.66432	-28.10624	-25.94985	-26.42390	-27.21050	-26.93723	-27.21728	-27.59334	-27.05009	-26.28769	-27.81611	-25.57787	-26.05024	-26.73883	-26.89857	-27.84824	-25.07029	-27.55752	-26.87423	-27.29980	-27.01717	-27.47744
10000	6	-25.52815	-25.18951	-26.11006	-24.74348	-25.80191	-25.50646	-26.49560	-26.07745	-26.91779	-25.17407	-26.04558	-25.74245	-25.38794	-26.51168	-24.68888	-25.26021	-25.15232	-25.86112	-26.78546	-23.60379	-27.20794	-26.50277	-26.68402	-28.13210	-25.99740	-26.46883	-27.20160	-26.97524	-27.24172	-27.59923	-27.07633	-26.32456	-27.84236	-25.62526	-26.09269	-26.77692	-26.91827	-27.87530	-25.08759	-27.59493	-26.86188	-27.30212	-27.06400	-27.51420
11000	6	-25.54818	-25.20452	-26.13071	-24.75143	-25.82316	-25.53927	-26.48244	-26.10990	-26.91910	-25.20416	-26.02956	-25.77443	-25.40744	-26.51010	-24.70703	-25.28809	-25.12805	-25.85485	-26.80549	-23.59019	-27.22858	-26.53558	-26.69903	-28.15274	-26.03782	-26.50609	-27.18843	-27.00769	-27.26174	-27.60055	-27.09758	-26.35465	-27.86361	-25.66432	-26.12559	-26.80889	-26.93328	-27.89816	-25.10283	-27.62706	-26.84586	-27.30054	-27.10464	-27.54210
12000	6	-25.56495	-25.21678	-26.14739	-24.75779	-25.84065	-25.56764	-26.46853	-26.13793	-26.91821	-25.22914	-26.01376	-25.80162	-25.42357	-26.50712	-24.71947	-25.31038	-25.10932	-25.84977	-26.82227	-23.58333	-27.24527	-26.56395	-26.71129	-28.16943	-26.07240	-26.53712	-27.17452	-27.03572	-27.27852	-27.59966	-27.11507	-26.37963	-27.88110	-25.69676	-26.15099	-26.83609	-26.94554	-27.91771	-25.11758	-27.65490	-26.83006	-27.29756	-27.14011	-27.56305
13000	6	-25.57929	-25.22728	-26.16109	-24.76352	-25.85529	-25.59235	-26.45533	-26.16238	-26.91639	-25.25005	-25.99942	-25.82500	-25.43730	-26.50397	-24.72805	-25.32847	-25.09572	-25.84644	-26.83660	-23.58160	-27.25897	-26.58866	-26.72179	-28.18313	-26.10213	-26.56306	-27.16132	-27.06017	-27.29286	-27.59784	-27.12971	-26.40054	-27.89573	-25.72383	-26.17049	-26.85946	-26.95604	-27.93458	-25.13211	-27.67919	-26.81572	-27.29441	-27.17123	-27.57854
14000	6	-25.59184	-25.23672	-26.17261	-24.76924	-25.86785	-25.61410	-26.44368	-26.18397	-26.91453	-25.26779	-25.98721	-25.84539	-25.44938	-26.50141	-24.73420	-25.34349	-25.08664	-25.84503	-26.84915	-23.58387	-27.27048	-26.61040	-26.73123	-28.19464	-26.12791	-26.58495	-27.14967	-27.08176	-27.30540	-27.59597	-27.14227	-26.41827	-27.90830	-25.74665	-26.18552	-26.87986	-26.96548	-27.94930	-25.14659	-27.70058	-26.80351	-27.29185	-27.19872	-27.58996
15000	6	-25.60312	-25.24563	-26.18259	-24.77531	-25.87896	-25.63348	-26.43401	-26.20332	-26.91319	-25.28314	-25.97738	-25.86350	-25.46040	-26.49986	-24.73901	-25.35636	-25.08147	-25.84554	-26.86043	-23.58927	-27.28047	-26.62978	-26.74014	-28.20463	-26.15051	-26.60367	-27.14000	-27.10112	-27.31669	-27.59463	-27.15338	-26.43363	-27.91941	-25.76621	-26.19731	-26.89797	-26.97439	-27.96235	-25.16111	-27.71966	-26.79368	-27.29029	-27.22321	-27.59850
16000	6	-25.61354	-25.25435	-26.19157	-24.78192	-25.88908	-25.65100	-26.42646	-26.22095	-26.91269	-25.29675	-25.96993	-25.87989	-25.47075	-26.49951	-24.74322	-25.36777	-25.07960	-25.84785	-26.87085	-23.59717	-27.28944	-26.64730	-26.74886	-28.21360	-26.17060	-26.62000	-27.13245	-27.11874	-27.32711	-27.59413	-27.16350	-26.44724	-27.92952	-25.78327	-26.20685	-26.91436	-26.98312	-27.97411	-25.17573	-27.73690	-26.78623	-27.28995	-27.24527	-27.60509
17000	6	-25.62340	-25.26310	-26.19991	-24.78917	-25.89857	-25.66707	-26.42099	-26.23725	-26.91318	-25.30909	-25.96475	-25.89500	-25.48073	-26.50043	-24.74734	-25.37824	-25.08053	-25.85176	-26.88071	-23.60703	-27.29778	-26.66338	-26.75761	-28.22194	-26.18873	-26.63454	-27.12698	-27.13504	-27.33696	-27.59462	-27.17299	-26.45958	-27.93901	-25.79850	-26.21491	-26.92947	-26.99187	-27.98489	-25.19045	-27.75271	-26.78105	-27.29086	-27.26535	-27.61048
18000	6	-25.63276	-25.27162	-26.20778	-24.79672	-25.90760	-25.68171	-26.41681	-26.25241	-26.91447	-25.32015	-25.96117	-25.90903	-25.49047	-26.50231	-24.75093	-25.38797	-25.08277	-25.85685	-26.89007	-23.61656	-27.30566	-26.67801	-26.76613	-28.22982	-26.20513	-26.64760	-27.12280	-27.15020	-27.34633	-27.59591	-27.18202	-26.47064	-27.94804	-25.81212	-26.22181	-26.94350	-27.00039	-27.99481	-25.20524	-27.76727	-26.77747	-27.29275	-27.28371	-27.61493
19000	6	-25.64140	-25.27895	-26.21513	-24.80375	-25.91616	-25.69425	-26.41201	-26.26634	-26.91595	-25.32908	-25.95783	-25.92189	-25.49991	-26.50449	-24.75224	-25.39676	-25.08351	-25.86247	-26.89871	-23.62114	-27.31300	-26.69055	-26.77345	-28.23716	-26.21952	-26.65907	-27.11801	-27.16413	-27.35497	-27.59740	-27.19059	-26.47956	-27.95661	-25.82380	-26.22726	-26.95636	-27.00771	-28.00377	-25.22008	-27.78049	-26.77413	-27.29492	-27.30030	-27.61810
20000	6	-25.64992	-25.28649	-26.22243	-24.81136	-25.92463	-25.70602	-26.40887	-26.27964	-26.91841	-25.33753	-25.95619	-25.93421	-25.50937	-26.50773	-24.75410	-25.40538	-25.08609	-25.86919	-26.90723	-23.62755	-27.32030	-26.70232	-26.78100	-28.24446	-26.23293	-26.66982	-27.11486	-27.17743	-27.36349	-27.59985	-27.19906	-26.48802	-27.96508	-25.83473	-26.23244	-26.96868	-27.01525	-28.01228	-25.23495	-27.79298	-26.77249	-27.29816	-27.31580	-27.62118
21000	6	-25.65840	-25.29429	-26.22977	-24.81951	-25.93311	-25.71721	-26.40721	-26.29248	-26.92175	-25.34571	-25.95606	-25.94616	-25.51891	-26.51192	-24.75661	-25.41398	-25.09023	-25.87683	-26.91571	-23.63545	-27.32765	-26.71352	-26.78880	-28.25181	-26.24562	-26.68008	-27.11320	-27.19027	-27.37197	-27.60320	-27.20753	-26.49620	-27.97355	-25.84515	-26.23758	-26.98062	-27.02305	-28.02046	-25.24983	-27.80492	-26.77236	-27.30236	-27.33043	-27.62440
22000	6	-25.66689	-25.30234	-26.23723	-24.82813	-25.94163	-25.72797	-26.40687	-26.30495	-26.92590	-25.35375	-25.95724	-25.95783	-25.52855	-26.51696	-24.75978	-25.42262	-25.09565	-25.88524	-26.92420	-23.64454	-27.33510	-26.72427	-26.79685	-28.25926	-26.25775	-26.69000	-27.11286	-27.20274	-27.38046	-27.60735	-27.21605	-26.50424	-27.98207	-25.85523	-26.24281	-26.99229	-27.03110	-28.02840	-25.26468	-27.81644	-26.77354	-27.30739	-27.34435	-27.62787
23000	6	-25.67542	-25.31064	-26.24482	-24.83716	-25.95022	-25.73840	-26.40769	-26.31715	-26.93076	-25.36173	-25.95957	-25.96930	-25.53828	-26.52273	-24.76360	-25.43137	-25.10216	-25.89429	-26.93273	-23.65459	-27.34269	-26.73471	-26.80515	-28.26685	-26.26945	-26.69972	-27.11369	-27.21494	-27.38898	-27.61221	-27.22464	-26.51222	-27.99067	-25.86509	-26.24823	-27.00376	-27.03940	-28.03616	-25.27948	-27.82762	-26.77587	-27.31316	-27.35771	-27.63165
24000	6	-25.68399	-25.31915	-26.25255	-24.84652	-25.95890	-25.74859	-26.40952	-26.32912	-26.93624	-25.36972	-25.96286	-25.98062	-25.54811	-26.52911	-24.76802	-25.44022	-25.10955	-25.90384	-26.94130	-23.66537	-27.35042	-26.74490	-26.81366	-28.27458	-26.28084	-26.70929	-27.11552	-27.22691	-27.39755	-27.61768	-27.23333	-26.52021	-27.99935	-25.87482	-26.25387	-27.01509	-27.04791	-28.04379	-25.29419	-27.83853	-26.77916	-27.31955	-27.37059	-27.63578
25000	6	-25.69261	-25.32786	-26.26042	-24.85617	-25.96767	-25.75860	-26.41223	-26.34091	-26.94224	-25.37775	-25.96699	-25.99183	-25.55802	-26.53602	-24.77299	-25.44920	-25.11766	-25.91379	-26.94992	-23.67674	-27.35829	-26.75490	-26.82237	-28.28245	-26.29197	-26.71878	-27.11822	-27.23871	-27.40618	-27.62369	-27.24209	-26.52824	-28.00812	-25.88446	-26.25976	-27.02629	-27.05662	-28.05132	-25.30879	-27.84923	-26.78328	-27.32645	-27.38308	-27.64026


5000	7	-25.31379	-24.99381	-25.87854	-24.58324	-25.56948	-25.21674	-26.44140	-25.78585	-26.79597	-24.88126	-26.00663	-25.44419	-25.16238	-26.40374	-24.40959	-24.95523	-25.25723	-25.80789	-26.57110	-23.62014	-26.97642	-26.21305	-26.48831	-27.90058	-25.64200	-26.12239	-27.14739	-26.68364	-27.02736	-27.47742	-26.84390	-26.03175	-27.60993	-25.25745	-25.74088	-26.47865	-26.72257	-27.65278	-24.84940	-27.30495	-26.82293	-27.19418	-26.72288	-27.20010
6000	7	-25.37185	-25.05005	-25.94179	-24.63471	-25.63278	-25.29271	-26.47610	-25.86244	-26.84189	-24.96033	-26.03918	-25.52397	-25.22564	-26.44767	-24.49393	-25.04125	-25.24192	-25.83587	-26.62916	-23.61401	-27.03966	-26.28902	-26.54456	-27.96382	-25.73603	-26.21562	-27.18209	-26.76023	-27.08541	-27.52334	-26.90720	-26.11081	-27.67322	-25.35769	-25.83973	-26.55843	-26.77881	-27.71142	-24.87133	-27.37932	-26.85548	-27.23811	-26.81166	-27.28747
7000	7	-25.41859	-25.09339	-25.99285	-24.67045	-25.68374	-25.35608	-26.49398	-25.92606	-26.87351	-25.02537	-26.05259	-25.58965	-25.27509	-26.47547	-24.55900	-25.10959	-25.21125	-25.84564	-26.67590	-23.58403	-27.09073	-26.35239	-26.58790	-28.01489	-25.81453	-26.29291	-27.19997	-26.82385	-27.13215	-27.55496	-26.95816	-26.17586	-27.72419	-25.44030	-25.92028	-26.62411	-26.82216	-27.75942	-24.87641	-27.44145	-26.86889	-27.26591	-26.88635	-27.35905
8000	7	-25.45659	-25.12679	-26.03419	-24.69487	-25.72496	-25.40971	-26.49843	-25.97955	-26.89358	-25.07933	-26.05190	-25.64418	-25.31384	-26.49081	-24.60855	-25.16369	-25.17740	-25.84458	-26.71390	-23.56895	-27.13207	-26.40601	-26.62130	-28.05623	-25.88087	-26.35741	-27.20443	-26.87734	-27.17015	-27.57502	-26.99938	-26.22982	-27.76540	-25.50893	-25.98569	-26.67865	-26.85555	-27.79932	-24.88310	-27.49408	-26.86820	-27.28124	-26.95012	-27.41728
9000	7	-25.48761	-25.15266	-26.06754	-24.71167	-25.75824	-25.45543	-26.49359	-26.02477	-26.90491	-25.12419	-26.04249	-25.68960	-25.34427	-26.49741	-24.64561	-25.20622	-25.14686	-25.83844	-26.74492	-23.56347	-27.16542	-26.45174	-26.64717	-28.08957	-25.93724	-26.41117	-27.19959	-26.92256	-27.20117	-27.58636	-27.03267	-26.27468	-27.79869	-25.56600	-26.03811	-26.72407	-26.88142	-27.83277	-24.89147	-27.53897	-26.85879	-27.28784	-27.00499	-27.46383
10000	7	-25.51311	-25.17304	-26.09436	-24.72366	-25.78517	-25.49465	-26.48339	-26.06318	-26.91022	-25.16156	-26.02883	-25.72754	-25.36837	-26.49859	-24.67302	-25.23949	-25.12203	-25.83083	-26.77042	-23.56460	-27.19224	-26.49095	-26.66755	-28.11640	-25.98523	-26.45584	-27.18938	-26.96097	-27.22667	-27.59167	-27.05959	-26.31205	-27.82561	-25.61340	-26.07946	-26.76200	-26.90180	-27.86098	-24.90131	-27.57743	-26.84512	-27.28903	-27.05241	-27.50028
11000	7	-25.53389	-25.18848	-26.11566	-24.73168	-25.80677	-25.52791	-26.46900	-26.09564	-26.91085	-25.19177	-26.01174	-25.75893	-25.38747	-26.49593	-24.69041	-25.26472	-25.09808	-25.82291	-26.79120	-23.55291	-27.21353	-26.52421	-26.68298	-28.13769	-26.02570	-26.49236	-27.17500	-26.99343	-27.24746	-27.59230	-27.08119	-26.34226	-27.84721	-25.65205	-26.11079	-26.79340	-26.91724	-27.88464	-24.90804	-27.61020	-26.82804	-27.28636	-27.09324	-27.52745
12000	7	-25.55122	-25.20103	-26.13278	-24.73812	-25.82439	-25.55648	-26.45410	-26.12342	-26.90933	-25.21665	-25.99516	-25.78529	-25.40310	-26.49205	-24.70205	-25.28424	-25.07992	-25.81664	-26.80853	-23.54777	-27.23065	-26.55279	-26.69554	-28.15481	-26.06005	-26.52234	-27.16009	-27.02121	-27.26479	-27.59077	-27.09881	-26.36714	-27.86484	-25.68381	-26.13438	-26.81975	-26.92979	-27.90473	-24.91650	-27.63838	-26.81146	-27.28248	-27.12863	-27.54742
13000	7	-25.56598	-25.21176	-26.14679	-24.74397	-25.83906	-25.58123	-26.44017	-26.14746	-26.90701	-25.23731	-25.98035	-25.80768	-25.41631	-26.48822	-24.70987	-25.29963	-25.06702	-25.81250	-26.82329	-23.54760	-27.24466	-26.57754	-26.70627	-28.16882	-26.08939	-26.54707	-27.14616	-27.04525	-27.27955	-27.58845	-27.11348	-26.38780	-27.87950	-25.71007	-26.15202	-26.84215	-26.94052	-27.92195	-24.92641	-27.66280	-26.79665	-27.27866	-27.15946	-27.56186
14000	7	-25.57887	-25.22142	-26.15854	-24.74988	-25.85160	-25.60291	-26.42805	-26.16855	-26.90480	-25.25475	-25.96793	-25.82705	-25.42794	-26.48522	-24.71540	-25.31215	-25.05873	-25.81061	-26.83618	-23.55130	-27.25642	-26.59922	-26.71593	-28.18058	-26.11467	-26.56768	-27.13404	-27.06634	-27.29243	-27.58625	-27.12602	-26.40524	-27.89204	-25.73203	-26.16525	-26.86152	-26.95018	-27.93692	-24.93753	-27.68419	-26.78422	-27.27566	-27.18653	-27.57225
15000	7	-25.59045	-25.23056	-26.16875	-24.75619	-25.86268	-25.62217	-26.41813	-26.18738	-26.90328	-25.26980	-25.95808	-25.84415	-25.43856	-26.48343	-24.71972	-25.32275	-25.05439	-25.81089	-26.84776	-23.55803	-27.26662	-26.61848	-26.72507	-28.19078	-26.13672	-26.58515	-27.12412	-27.08517	-27.30401	-27.58473	-27.13710	-26.42029	-27.90313	-25.75072	-26.17542	-26.87862	-26.95932	-27.95015	-24.94967	-27.70318	-26.77438	-27.27386	-27.21054	-27.57984
16000	7	-25.60115	-25.23953	-26.17793	-24.76310	-25.87279	-25.63955	-26.41050	-26.20447	-26.90274	-25.28311	-25.95078	-25.85958	-25.44861	-26.48302	-24.72358	-25.33217	-25.05339	-25.81315	-26.85846	-23.56715	-27.27581	-26.63585	-26.73404	-28.19997	-26.15627	-26.60029	-27.11649	-27.10226	-27.31471	-27.58419	-27.14721	-26.43360	-27.91324	-25.76699	-26.18353	-26.89405	-26.96829	-27.96203	-24.96265	-27.72029	-26.76708	-27.27345	-27.23208	-27.58562
17000	7	-25.61127	-25.24855	-26.18649	-24.77068	-25.88230	-25.65548	-26.40510	-26.22027	-26.90331	-25.29520	-25.94587	-25.87381	-25.45838	-26.48400	-24.72747	-25.34091	-25.05518	-25.81716	-26.86858	-23.57816	-27.28437	-26.65178	-26.74306	-28.20853	-26.17388	-26.61374	-27.11109	-27.11806	-27.32484	-27.58476	-27.15672	-26.44569	-27.92275	-25.78149	-26.19036	-26.90828	-26.97731	-27.97291	-24.97629	-27.73595	-26.76217	-27.27444	-27.25164	-27.59033
18000	7	-25.62091	-25.25736	-26.19462	-24.77863	-25.89139	-25.66998	-26.40110	-26.23496	-26.90477	-25.30605	-25.94266	-25.88703	-25.46796	-26.48606	-24.73094	-25.34912	-25.05829	-25.82244	-26.87822	-23.58880	-27.29249	-26.66629	-26.75187	-28.21665	-26.18980	-26.62581	-27.10709	-27.13275	-27.33448	-27.58621	-27.16581	-26.45654	-27.93184	-25.79448	-26.19624	-26.92150	-26.98613	-27.98294	-24.99009	-27.75036	-26.75896	-27.27649	-27.26950	-27.59424
19000	7	-25.62986	-25.26500	-26.20226	-24.78610	-25.90006	-25.68240	-26.39658	-26.24844	-26.90645	-25.31483	-25.93979	-25.89912	-25.47728	-26.48844	-24.73225	-25.35646	-25.05996	-25.82822	-26.88717	-23.59453	-27.30014	-26.67870	-26.75951	-28.22429	-26.20379	-26.63641	-27.10257	-27.14623	-27.34343	-27.58790	-27.17448	-26.46532	-27.94051	-25.80563	-26.20087	-26.93359	-26.99377	-27.99203	-25.00315	-27.76346	-26.75608	-27.27887	-27.28563	-27.59704
20000	7	-25.63869	-25.27288	-26.20987	-24.79418	-25.90867	-25.69407	-26.39377	-26.26134	-26.90917	-25.32319	-25.93867	-25.91077	-25.48669	-26.49195	-24.73421	-25.36386	-25.06345	-25.83516	-26.89600	-23.60202	-27.30775	-26.69038	-26.76739	-28.23191	-26.21686	-26.64641	-27.09977	-27.15913	-27.35226	-27.59061	-27.18310	-26.47368	-27.94912	-25.81613	-26.20541	-26.94523	-27.00165	-28.00067	-25.01668	-27.77585	-26.75496	-27.28239	-27.30071	-27.59988
21000	7	-25.64749	-25.28104	-26.21756	-24.80281	-25.91732	-25.70521	-26.39251	-26.27383	-26.91282	-25.33132	-25.93908	-25.92212	-25.49623	-26.49648	-24.73688	-25.37142	-25.06846	-25.84309	-26.90480	-23.61095	-27.31543	-26.70151	-26.77555	-28.23959	-26.22925	-26.65603	-27.09850	-27.17162	-27.36106	-27.59427	-27.19174	-26.48181	-27.95777	-25.82621	-26.21005	-26.95658	-27.00980	-28.00900	-25.03058	-27.78772	-26.75538	-27.28691	-27.31497	-27.60294
22000	7	-25.65630	-25.28945	-26.22535	-24.81191	-25.92604	-25.71594	-26.39259	-26.28600	-26.91731	-25.33936	-25.94083	-25.93327	-25.50591	-26.50188	-24.74025	-25.37918	-25.07473	-25.85182	-26.91361	-23.62099	-27.32323	-26.71224	-26.78396	-28.24738	-26.24114	-26.66541	-27.09859	-27.18379	-27.36987	-27.59875	-27.20046	-26.48985	-27.96648	-25.83602	-26.21491	-26.96774	-27.01821	-28.01710	-25.04474	-27.79919	-26.75713	-27.29231	-27.32857	-27.60633
23000	7	-25.66515	-25.29811	-26.23329	-24.82142	-25.93485	-25.72638	-26.39386	-26.29795	-26.92252	-25.34739	-25.94372	-25.94430	-25.51573	-26.50803	-24.74432	-25.38719	-25.08205	-25.86120	-26.92246	-23.63193	-27.33117	-26.72268	-26.79262	-28.25533	-26.25267	-26.67466	-27.09986	-27.19574	-27.37872	-27.60397	-27.20927	-26.49787	-27.97530	-25.84568	-26.22005	-26.97877	-27.02688	-28.02503	-25.05907	-27.81035	-26.76002	-27.29846	-27.34164	-27.61011
24000	7	-25.67405	-25.30699	-26.24138	-24.83125	-25.94376	-25.73660	-26.39615	-26.30970	-26.92837	-25.35545	-25.94758	-25.95524	-25.52567	-26.51481	-24.74901	-25.39541	-25.09021	-25.87111	-26.93136	-23.64356	-27.33925	-26.73290	-26.80150	-28.26341	-26.26391	-26.68385	-27.10215	-27.20749	-27.38761	-27.60982	-27.21818	-26.50594	-27.98421	-25.85526	-26.22550	-26.98971	-27.03576	-28.03283	-25.07349	-27.82126	-26.76388	-27.30524	-27.35428	-27.61428
25000	7	-25.68299	-25.31607	-26.24961	-24.84136	-25.95277	-25.74665	-26.39932	-26.32131	-26.93475	-25.36358	-25.95227	-25.96612	-25.53572	-26.52212	-24.75428	-25.40386	-25.09907	-25.88142	-26.94030	-23.65573	-27.34748	-26.74296	-26.81058	-28.27164	-26.27495	-26.69302	-27.10531	-27.21910	-27.39656	-27.61620	-27.22719	-26.51407	-27.99322	-25.86480	-26.23127	-27.00058	-27.04483	-28.04055	-25.08795	-27.83198	-26.76857	-27.31255	-27.36657	-27.61885


5000	8	-25.26954	-24.94703	-25.84108	-24.53267	-25.52400	-25.17320	-26.41495	-25.73750	-26.77550	-24.84245	-25.97476	-25.40461	-25.11463	-26.37852	-24.36877	-24.91451	-25.17516	-25.75082	-26.52685	-23.39117	-26.93896	-26.16951	-26.44154	-27.86312	-25.60381	-26.08718	-27.12094	-26.63529	-26.98310	-27.45695	-26.79842	-25.99294	-27.56445	-25.21746	-25.70473	-26.43907	-26.67579	-27.61567	-24.35860	-27.20023	-26.79106	-27.16895	-26.69301	-27.16569
6000	8	-25.33444	-25.00804	-25.91073	-24.58292	-25.59281	-25.25596	-26.44751	-25.81969	-26.82193	-24.92740	-26.00035	-25.48860	-25.17926	-26.41836	-24.45589	-24.99896	-25.12881	-25.75170	-26.59175	-23.38547	-27.00861	-26.25227	-26.50255	-27.93277	-25.70406	-26.18529	-27.15350	-26.71748	-27.04801	-27.50338	-26.86723	-26.07789	-27.63326	-25.32364	-25.80764	-26.52306	-26.73680	-27.68233	-24.33859	-27.28536	-26.81665	-27.20879	-26.78836	-27.25803
7000	8	-25.38464	-25.05190	-25.96432	-24.61224	-25.64508	-25.32303	-26.45555	-25.88533	-26.84761	-24.99485	-25.99860	-25.55408	-25.22433	-26.43394	-24.51813	-25.05763	-25.07241	-25.72903	-26.64195	-23.35650	-27.06219	-26.31934	-26.54641	-27.98635	-25.78559	-26.26352	-27.16155	-26.78312	-27.09821	-27.52905	-26.91951	-26.14534	-27.68553	-25.40852	-25.88731	-26.58854	-26.78066	-27.73487	-24.29905	-27.35432	-26.81490	-27.22437	-26.86641	-27.33020
8000	8	-25.42341	-25.08267	-26.00481	-24.62761	-25.68401	-25.37787	-26.44541	-25.93767	-26.85690	-25.04831	-25.97937	-25.60449	-25.25456	-26.43222	-24.56059	-25.09573	-25.02063	-25.69786	-26.68072	-23.34433	-27.10268	-26.37417	-26.57718	-28.02684	-25.85226	-26.32522	-27.15140	-26.83547	-27.13697	-27.53834	-26.95843	-26.19880	-27.72446	-25.47619	-25.94702	-26.63895	-26.81144	-27.77646	-24.27770	-27.41065	-26.79567	-27.22265	-26.93091	-27.38485
9000	8	-25.45313	-25.10398	-26.03458	-24.63477	-25.71222	-25.42276	-26.42468	-25.97909	-26.85498	-25.09032	-25.95209	-25.64259	-25.27401	-26.42046	-24.58790	-25.11829	-24.97875	-25.66698	-26.71044	-23.34260	-27.13245	-26.41907	-26.59849	-28.05661	-25.90660	-26.37284	-27.13067	-26.87688	-27.16669	-27.53643	-26.98664	-26.24081	-27.75267	-25.52953	-25.98962	-26.67705	-26.83274	-27.80926	-24.26808	-27.45663	-26.76839	-27.21090	-26.98427	-27.42420
10000	8	-25.47591	-25.11891	-26.05589	-24.63779	-25.73220	-25.45956	-26.39976	-26.01166	-26.84670	-25.12312	-25.92335	-25.67098	-25.28620	-26.40446	-24.60447	-25.13008	-24.94732	-25.64032	-26.73322	-23.34787	-27.15377	-26.45587	-26.61342	-28.07793	-25.95070	-26.40874	-27.10576	-26.90945	-27.18948	-27.52815	-27.00662	-26.27361	-27.77265	-25.57110	-26.01828	-26.70545	-26.84767	-27.83504	-24.26644	-27.49409	-26.73965	-27.19489	-27.02835	-27.45081
11000	8	-25.49328	-25.12882	-26.07065	-24.63868	-25.74592	-25.48922	-26.37346	-26.03690	-26.83473	-25.14756	-25.89508	-25.69138	-25.29353	-26.38712	-24.61089	-25.13317	-24.92125	-25.61797	-26.75059	-23.34248	-27.16853	-26.48552	-26.62333	-28.09269	-25.98590	-26.43474	-27.07946	-26.93470	-27.20684	-27.51618	-27.02034	-26.29805	-27.78637	-25.60256	-26.03549	-26.72584	-26.85758	-27.85507	-24.26157	-27.52435	-26.71138	-27.17755	-27.06446	-27.46680
12000	8	-25.50694	-25.13634	-26.08093	-24.63961	-25.75553	-25.51353	-26.34955	-26.05682	-26.82247	-25.16622	-25.87071	-25.70639	-25.29836	-26.37145	-24.61275	-25.13235	-24.90332	-25.60134	-26.76425	-23.34367	-27.17880	-26.50984	-26.63085	-28.10296	-26.01423	-26.45350	-27.05554	-26.95462	-27.22051	-27.50391	-27.02995	-26.31671	-27.79597	-25.62659	-26.04500	-26.74086	-26.86511	-27.87085	-24.26280	-27.54902	-26.68701	-27.16188	-27.09425	-27.47543
13000	8	-25.51815	-25.14282	-26.08832	-24.64153	-25.76258	-25.53379	-26.32929	-26.07294	-26.81150	-25.18079	-25.85095	-25.71783	-25.30213	-26.35858	-24.61243	-25.12991	-24.89226	-25.59003	-26.77546	-23.34984	-27.18619	-26.53009	-26.63733	-28.11035	-26.03730	-26.46713	-27.03528	-26.97073	-27.23172	-27.49294	-27.03700	-26.33128	-27.80303	-25.64521	-26.04962	-26.75230	-26.87158	-27.88352	-24.26862	-27.56943	-26.66725	-27.14902	-27.11906	-27.47925
14000	8	-25.52785	-25.14912	-26.09404	-24.64486	-25.76827	-25.55106	-26.31311	-26.08646	-26.80265	-25.19259	-25.83583	-25.72708	-25.30581	-26.34894	-24.61155	-25.12734	-24.88689	-25.58340	-26.78516	-23.35981	-27.19191	-26.54736	-26.64363	-28.11607	-26.05648	-26.47734	-27.01910	-26.98425	-27.24141	-27.48409	-27.04269	-26.34308	-27.80871	-25.66007	-26.05146	-26.76155	-26.87788	-27.89401	-24.27792	-27.58668	-26.65213	-27.13938	-27.14007	-27.48027
15000	8	-25.53673	-25.15578	-26.09898	-24.64976	-25.77340	-25.56621	-26.30095	-26.09832	-26.79625	-25.20269	-25.82503	-25.73515	-25.30994	-26.34250	-24.61109	-25.12552	-24.88620	-25.58080	-26.79404	-23.37271	-27.19686	-26.56252	-26.65029	-28.12102	-26.07290	-26.48546	-27.00694	-26.99612	-27.25029	-27.47770	-27.04782	-26.35317	-27.81385	-25.67249	-26.05207	-26.76962	-26.88454	-27.90305	-24.28990	-27.60166	-26.64133	-27.13294	-27.15825	-27.47998
16000	8	-25.54526	-25.16307	-26.10374	-24.65620	-25.77852	-25.57993	-26.29251	-26.10922	-26.79233	-25.21182	-25.81808	-25.74273	-25.31484	-26.33905	-24.61160	-25.12488	-24.88931	-25.58159	-26.80257	-23.38789	-27.20162	-26.57624	-26.65758	-28.12578	-26.08741	-26.49246	-26.99850	-27.00701	-27.25882	-27.47378	-27.05294	-26.36231	-27.81897	-25.68341	-26.05244	-26.77720	-26.89184	-27.91120	-24.30395	-27.61509	-26.63438	-27.12948	-27.17439	-27.47938
17000	8	-25.55374	-25.17112	-26.10870	-24.66406	-25.78395	-25.59271	-26.28739	-26.11961	-26.79074	-25.22051	-25.81447	-25.75027	-25.32062	-26.33827	-24.61334	-25.12564	-24.89550	-25.58519	-26.81105	-23.40480	-27.20657	-26.58902	-26.66563	-28.13073	-26.10068	-26.49898	-26.99338	-27.01740	-27.26731	-27.47219	-27.05837	-26.37099	-27.82440	-25.69351	-26.05320	-26.78473	-26.89988	-27.91882	-24.31956	-27.62747	-26.63077	-27.12870	-27.18907	-27.47910
18000	8	-25.56227	-25.17955	-26.11400	-24.67295	-25.78979	-25.60455	-26.28452	-26.12963	-26.79093	-25.22868	-25.81335	-25.75779	-25.32714	-26.33946	-24.61568	-25.12739	-24.90333	-25.59069	-26.81958	-23.42136	-27.21188	-26.60086	-26.67406	-28.13603	-26.11297	-26.50529	-26.99051	-27.02742	-27.27583	-27.47238	-27.06421	-26.37917	-27.83024	-25.70302	-26.05448	-26.79225	-26.90832	-27.92613	-24.33556	-27.63909	-26.62965	-27.12989	-27.20266	-27.47934
19000	8	-25.57068	-25.18734	-26.11960	-24.68211	-25.79597	-25.61476	-26.28194	-26.13898	-26.79183	-25.23547	-25.81341	-25.76487	-25.33395	-26.34145	-24.61687	-25.12911	-24.91026	-25.59678	-26.82799	-23.43354	-27.21747	-26.61106	-26.68185	-28.14163	-26.12411	-26.51122	-26.98793	-27.03677	-27.28425	-27.47328	-27.07039	-26.38596	-27.83642	-25.71170	-26.05595	-26.79934	-26.91610	-27.93310	-24.34991	-27.64998	-26.62971	-27.13189	-27.21520	-27.47986
20000	8	-25.57937	-25.19579	-26.12577	-24.69219	-25.80273	-25.62473	-26.28153	-26.14843	-26.79439	-25.24249	-25.81555	-25.77240	-25.34157	-26.34520	-24.61939	-25.13218	-24.91897	-25.60451	-26.83668	-23.44721	-27.22364	-26.62104	-26.69030	-28.14780	-26.13498	-26.51750	-26.98752	-27.04623	-27.29293	-27.47584	-27.07715	-26.39298	-27.84318	-25.72045	-26.05839	-26.80687	-26.92455	-27.94010	-24.36531	-27.66062	-26.63185	-27.13563	-27.22728	-27.48132
21000	8	-25.58835	-25.20484	-26.13250	-24.70305	-25.81007	-25.63461	-26.28297	-26.15808	-26.79836	-25.24982	-25.81943	-25.78041	-25.34993	-26.35041	-24.62314	-25.13647	-24.92910	-25.61357	-26.84566	-23.46201	-27.23037	-26.63092	-26.69935	-28.15453	-26.14573	-26.52422	-26.98897	-27.05587	-27.30191	-27.47981	-27.08449	-26.40031	-27.85052	-25.72941	-26.06177	-26.81487	-26.93360	-27.94720	-24.38149	-27.67114	-26.63573	-27.14084	-27.23905	-27.48373
22000	8	-25.59760	-25.21440	-26.13976	-24.71453	-25.81794	-25.64449	-26.28597	-26.16794	-26.80354	-25.25750	-25.82476	-25.78886	-25.35890	-26.35683	-24.62797	-25.14181	-24.94035	-25.62369	-26.85491	-23.47765	-27.23763	-26.64080	-26.70891	-28.16179	-26.15646	-26.53139	-26.99196	-27.06573	-27.31116	-27.48498	-27.09236	-26.40799	-27.85838	-25.73861	-26.06604	-26.82333	-26.94316	-27.95443	-24.39820	-27.68163	-26.64106	-27.14727	-27.25062	-27.48703
23000	8	-25.60709	-25.22439	-26.14750	-24.72650	-25.82626	-25.65441	-26.29027	-26.17801	-26.80971	-25.26553	-25.83126	-25.79774	-25.36840	-26.36426	-24.63376	-25.14807	-24.95248	-25.63463	-26.86441	-23.49390	-27.24537	-26.65072	-26.71890	-28.16953	-26.16722	-26.53899	-26.99626	-27.07580	-27.32066	-27.49116	-27.10068	-26.41602	-27.86671	-25.74806	-26.07112	-26.83221	-26.95315	-27.96181	-24.41528	-27.69211	-26.64756	-27.15469	-27.26206	-27.49116
24000	8	-25.61680	-25.23473	-26.15565	-24.73884	-25.83498	-25.66439	-26.29563	-26.18827	-26.81670	-25.27390	-25.83873	-25.80698	-25.37831	-26.37248	-24.64035	-25.15509	-24.96527	-25.64621	-26.87411	-23.51056	-27.25352	-26.66069	-26.72924	-28.17768	-26.17803	-26.54699	-27.00162	-27.08606	-27.33036	-27.49815	-27.10940	-26.42438	-27.87543	-25.75776	-26.07691	-26.84144	-26.96349	-27.96932	-24.43256	-27.70261	-26.65503	-27.16292	-27.27341	-27.49602
25000	8	-25.62667	-25.24535	-26.16415	-24.75145	-25.84404	-25.67444	-26.30188	-26.19870	-26.82436	-25.28256	-25.84696	-25.81653	-25.38858	-26.38135	-24.64765	-25.16276	-24.97857	-25.65827	-26.88398	-23.52749	-27.26202	-26.67074	-26.73986	-28.18618	-26.18890	-26.55535	-27.00787	-27.09649	-27.34023	-27.50581	-27.11846	-26.43304	-27.88448	-25.76768	-26.08332	-26.85099	-26.97411	-27.97695	-24.44994	-27.71313	-26.66326	-27.17179	-27.28469	-27.50152


5000	9	-25.21605	-24.86688	-25.83674	-24.42685	-25.46316	-25.05215	-26.32688	-25.59959	-26.71752	-24.76482	-25.89592	-25.31684	-25.02347	-26.31828	-24.28971	-24.82689	-24.93454	-25.58060	-26.47336	-22.88978	-26.93462	-26.04846	-26.36139	-27.85877	-25.54584	-26.02893	-27.03287	-26.49738	-26.92962	-27.39897	-26.73758	-25.91531	-27.50361	-25.14421	-25.63478	-26.35130	-26.59564	-27.59642	-23.67374	-26.89031	-26.71222	-27.10872	-26.53984	-27.00555
6000	9	-25.29022	-24.92526	-25.91393	-24.44476	-25.53428	-25.14595	-26.32982	-25.68823	-26.74592	-24.85548	-25.86230	-25.39959	-25.06920	-26.31151	-24.36522	-24.88107	-24.77628	-25.46409	-26.54753	-22.84964	-27.01181	-26.14226	-26.41977	-27.93597	-25.65308	-26.13012	-27.03581	-26.58602	-27.00378	-27.42736	-26.80870	-26.00597	-27.57473	-25.25618	-25.73815	-26.43405	-26.65403	-27.68066	-23.60076	-27.00259	-26.67860	-27.10194	-26.65525	-27.11403
7000	9	-25.33783	-24.95042	-25.96123	-24.42574	-25.57327	-25.21335	-26.28143	-25.74673	-26.72892	-24.91622	-25.78056	-25.44688	-25.07425	-26.25446	-24.39395	-24.88114	-24.64661	-25.34173	-26.59514	-22.80241	-27.05910	-26.20966	-26.44493	-27.98326	-25.73127	-26.19794	-26.98742	-26.64452	-27.05140	-27.41037	-26.84769	-26.06671	-27.61371	-25.33466	-25.80138	-26.48135	-26.67918	-27.73787	-23.52699	-27.08714	-26.59686	-27.04489	-26.74299	-27.18839
8000	9	-25.36353	-24.95201	-25.98267	-24.39180	-25.58574	-25.25824	-26.20809	-25.77896	-26.68336	-24.95153	-25.68829	-25.46470	-25.05490	-26.17855	-24.39037	-24.84977	-24.55210	-25.24143	-26.62084	-22.78358	-27.08054	-26.25455	-26.44652	-28.00470	-25.78413	-26.23572	-26.91408	-26.67675	-27.07710	-27.36480	-26.86016	-26.10202	-27.62618	-25.38399	-25.82912	-26.49916	-26.68078	-27.77200	-23.48838	-27.14837	-26.50459	-26.96898	-26.80750	-27.23155
9000	9	-25.37337	-24.94132	-25.98508	-24.35776	-25.58037	-25.28521	-26.13349	-25.79127	-26.62877	-24.96768	-25.60687	-25.46266	-25.02616	-26.10621	-24.37037	-24.80764	-24.48834	-25.16743	-26.63068	-22.78333	-27.08295	-26.28151	-26.43583	-28.00711	-25.81625	-26.24998	-26.83948	-26.68906	-27.08694	-27.31022	-26.85479	-26.11816	-27.62082	-25.41042	-25.83112	-26.49712	-26.67009	-27.78815	-23.47274	-27.19025	-26.42317	-26.89665	-26.85266	-27.24942
10000	9	-25.37396	-24.92742	-25.97660	-24.33078	-25.56633	-25.29982	-26.06982	-25.79145	-26.57813	-24.97197	-25.54329	-25.45086	-24.99809	-26.04715	-24.34631	-24.76766	-24.44917	-25.11690	-26.63127	-22.79636	-27.07448	-26.29612	-26.42193	-27.99864	-25.83364	-26.24946	-26.77582	-26.68924	-27.08753	-27.25957	-26.84075	-26.12246	-27.60677	-25.42176	-25.81910	-26.48533	-26.65618	-27.79245	-23.47341	-27.21755	-26.35959	-26.83758	-26.88303	-27.25061
11000	9	-25.37100	-24.91477	-25.96412	-24.31399	-25.55024	-25.30654	-26.02046	-25.78578	-26.53611	-24.96900	-25.49709	-25.43546	-24.97524	-26.00289	-24.32125	-24.73151	-24.42696	-25.08409	-26.62831	-22.80602	-27.06200	-26.30285	-26.40928	-27.98615	-25.84184	-26.24136	-26.72646	-26.68357	-27.08457	-27.21756	-26.82466	-26.11948	-27.59068	-25.42458	-25.80142	-26.46993	-26.64354	-27.79049	-23.47610	-27.23508	-26.31339	-26.79332	-26.90327	-27.24322
12000	9	-25.36823	-24.90708	-25.95246	-24.30671	-25.53673	-25.31036	-25.98585	-25.77969	-26.50558	-24.96498	-25.46700	-25.42249	-24.96011	-25.97332	-24.30269	-24.70560	-24.41994	-25.06706	-26.62554	-22.82603	-27.05034	-26.30666	-26.40159	-27.97449	-25.84622	-26.23221	-26.69185	-26.67748	-27.08180	-27.18703	-26.81115	-26.11547	-27.57718	-25.42492	-25.78520	-26.45695	-26.63584	-27.78679	-23.49022	-27.24732	-26.28330	-26.76375	-26.91779	-27.23382
13000	9	-25.36772	-24.90512	-25.94409	-24.30778	-25.52775	-25.31411	-25.96416	-25.77592	-26.48593	-24.96273	-25.45022	-25.41410	-24.95270	-25.95628	-24.29155	-24.68958	-24.42452	-25.06234	-26.62503	-22.85356	-27.04196	-26.31042	-26.39963	-27.96612	-25.85010	-26.22531	-26.67016	-26.67371	-27.08129	-27.16738	-26.80217	-26.11322	-27.56820	-25.42607	-25.77338	-26.44856	-26.63388	-27.78403	-23.51267	-27.25741	-26.26651	-26.74671	-26.92975	-27.22610
14000	9	-25.37027	-24.90859	-25.93988	-24.31567	-25.52376	-25.31933	-25.95310	-25.77561	-26.47563	-24.96348	-25.44400	-25.41083	-24.95211	-25.94937	-24.28738	-24.68213	-24.43778	-25.06698	-26.62758	-22.88639	-27.03776	-26.31563	-26.40310	-27.96192	-25.85528	-26.22207	-26.65910	-26.67340	-27.08384	-27.15708	-26.79818	-26.11397	-27.56421	-25.42961	-25.76685	-26.44530	-26.63735	-27.78353	-23.54107	-27.26728	-26.26029	-26.73980	-26.94114	-27.22174
15000	9	-25.37594	-24.91672	-25.93984	-24.32888	-25.52443	-25.32662	-25.95048	-25.77895	-26.47295	-24.96754	-25.44593	-25.41237	-24.95715	-25.95039	-24.28919	-24.68171	-24.45739	-25.07863	-26.63325	-22.92278	-27.03772	-26.32292	-26.41123	-27.96187	-25.86252	-26.22277	-26.65647	-26.67674	-27.08951	-27.15439	-26.79885	-26.11803	-27.56488	-25.43604	-25.76543	-26.44684	-26.64548	-27.78570	-23.57354	-27.27794	-26.26223	-26.74082	-26.95304	-27.22119
16000	9	-25.38440	-24.92859	-25.94350	-24.34606	-25.52909	-25.33606	-25.95434	-25.78561	-26.47624	-24.97466	-25.45402	-25.41804	-24.96662	-25.95744	-24.29584	-24.68682	-24.48151	-25.09537	-26.64171	-22.96137	-27.04138	-26.33236	-26.42310	-27.96554	-25.87194	-26.22711	-26.66034	-26.68340	-27.09797	-27.15769	-26.80351	-26.12515	-27.56954	-25.44524	-25.76846	-26.45250	-26.65735	-27.79046	-23.60863	-27.28977	-26.27032	-26.74787	-26.96589	-27.22424
17000	9	-25.39518	-24.94333	-25.95025	-24.36607	-25.53700	-25.34742	-25.96311	-25.79508	-26.48411	-24.98440	-25.46666	-25.42705	-24.97947	-25.96898	-24.30625	-24.69615	-24.50870	-25.11570	-26.65249	-23.00112	-27.04813	-26.34373	-26.43784	-27.97228	-25.88336	-26.23455	-26.66911	-26.69287	-27.10874	-27.16556	-26.81142	-26.13489	-27.57745	-25.45684	-25.77517	-26.46151	-26.67209	-27.79749	-23.64523	-27.30283	-26.28296	-26.75942	-26.97978	-27.23040
18000	9	-25.40777	-24.95980	-25.95942	-24.38797	-25.54737	-25.36007	-25.97501	-25.80656	-26.49495	-24.99586	-25.48238	-25.43832	-24.99451	-25.98334	-24.31891	-24.70802	-24.53726	-25.13798	-26.66508	-23.03992	-27.05729	-26.35637	-26.45431	-27.98145	-25.89635	-26.24434	-26.68101	-26.70435	-27.12133	-27.17640	-26.82179	-26.14634	-27.58781	-25.47029	-25.78461	-26.47278	-26.68856	-27.80638	-23.68166	-27.31695	-26.29868	-26.77377	-26.99462	-27.23910
19000	9	-25.42171	-24.97650	-25.97035	-24.41090	-25.55942	-25.37283	-25.98782	-25.81897	-26.50677	-25.00757	-25.49976	-25.45040	-25.01034	-25.99845	-24.33166	-24.72019	-24.56487	-25.16012	-26.67902	-23.07421	-27.06822	-26.36914	-26.47101	-27.99238	-25.91030	-26.25558	-26.69381	-26.71676	-27.13528	-27.18822	-26.83384	-26.15806	-27.59986	-25.48492	-25.79578	-26.48486	-26.70527	-27.81674	-23.71544	-27.33194	-26.31606	-26.78888	-27.01021	-27.24979
20000	9	-25.43663	-24.99425	-25.98271	-24.43453	-25.57290	-25.38661	-26.00257	-25.83272	-26.52047	-25.02062	-25.51874	-25.46403	-25.02748	-26.01527	-24.34614	-24.73426	-24.59318	-25.18337	-26.69394	-23.10862	-27.08059	-26.38291	-26.48876	-28.00474	-25.92525	-26.26832	-26.70856	-26.73051	-27.15019	-27.20191	-26.84732	-26.17111	-27.61334	-25.50068	-25.80865	-26.49849	-26.72301	-27.82820	-23.74933	-27.34758	-26.33503	-26.80570	-27.02638	-27.26199
21000	9	-25.45220	-25.01266	-25.99612	-24.45848	-25.58741	-25.40112	-26.01867	-25.84746	-26.53549	-25.03466	-25.53874	-25.47879	-25.04548	-26.03324	-24.36185	-24.74970	-24.62175	-25.20724	-26.70951	-23.14278	-27.09400	-26.39743	-26.50717	-28.01816	-25.94095	-26.28218	-26.72467	-26.74525	-27.16577	-27.21694	-26.86183	-26.18514	-27.62785	-25.51722	-25.82276	-26.51325	-26.74142	-27.84045	-23.78296	-27.36366	-26.35504	-26.82367	-27.04292	-27.27532
22000	9	-25.46819	-25.03143	-26.01027	-24.48245	-25.60261	-25.41616	-26.03567	-25.86287	-26.55141	-25.04938	-25.55935	-25.49433	-25.06401	-26.05192	-24.37840	-24.76606	-24.65025	-25.23138	-26.72550	-23.17639	-27.10814	-26.41246	-26.52594	-28.03230	-25.95713	-26.29683	-26.74167	-26.76066	-27.18175	-27.23286	-26.87703	-26.19987	-27.64306	-25.53428	-25.83774	-26.52879	-26.76019	-27.85326	-23.81606	-27.38001	-26.37565	-26.84236	-27.05969	-27.28945
23000	9	-25.48438	-25.05034	-26.02490	-24.50624	-25.61827	-25.43152	-26.05323	-25.87873	-26.56791	-25.06458	-25.58026	-25.51038	-25.08280	-26.07102	-24.39548	-24.78303	-24.67844	-25.25550	-26.74169	-23.20929	-27.12278	-26.42783	-26.54485	-28.04694	-25.97361	-26.31202	-26.75922	-26.77652	-27.19795	-27.24935	-26.89269	-26.21507	-27.65872	-25.55166	-25.85331	-26.54485	-26.77910	-27.86641	-23.84847	-27.39649	-26.39656	-26.86146	-27.07655	-27.30413
24000	9	-25.50063	-25.06922	-26.03983	-24.52969	-25.63417	-25.44707	-26.07108	-25.89485	-26.58472	-25.08006	-25.60123	-25.52674	-25.10166	-26.09028	-24.41287	-24.80035	-24.70616	-25.27942	-26.75794	-23.24134	-27.13770	-26.44337	-26.56373	-28.06186	-25.99024	-26.32753	-26.77707	-26.79264	-27.21420	-27.26616	-26.90859	-26.23055	-27.67462	-25.56916	-25.86924	-26.56121	-26.79799	-27.87976	-23.88005	-27.41299	-26.41753	-26.88071	-27.09338	-27.31914
25000	9	-25.51683	-25.08796	-26.05489	-24.55271	-25.65018	-25.46268	-26.08903	-25.91108	-26.60166	-25.09569	-25.62208	-25.54325	-25.12045	-26.10953	-24.43039	-24.81784	-24.73329	-25.30300	-26.77414	-23.27249	-27.15277	-26.45899	-26.58247	-28.07693	-26.00690	-26.34322	-26.79502	-26.80887	-27.23040	-27.28311	-26.92460	-26.24618	-27.69063	-25.58668	-25.88536	-26.57772	-26.81672	-27.89318	-23.91074	-27.42940	-26.43838	-26.89996	-27.11010	-27.33433


5000	10	-25.17052	-24.77529	-25.77518	-24.27278	-25.44685	-24.72865	-26.03213	-25.31545	-26.55175	-24.56121	-25.75323	-25.09628	-24.90679	-26.19423	-24.16117	-24.67661	-24.70430	-25.39796	-26.42783	-22.56720	-26.87305	-25.72495	-26.26980	-27.79721	-25.39484	-25.86954	-26.73813	-26.21324	-26.88409	-27.23320	-26.72127	-25.71169	-27.48730	-25.03537	-25.52100	-26.13075	-26.50405	-27.45107	-23.32123	-26.53891	-26.56953	-26.98466	-26.24920	-26.74804
6000	10	-25.27973	-24.84523	-25.88625	-24.26881	-25.53470	-24.85251	-26.07020	-25.43246	-26.60853	-24.66904	-25.67475	-25.19307	-24.94270	-26.15572	-24.22884	-24.70852	-24.48128	-25.20084	-26.53704	-22.49871	-26.98413	-25.84881	-26.33974	-27.90828	-25.52353	-25.99166	-26.77620	-26.33025	-26.99329	-27.28997	-26.80912	-25.81953	-27.57514	-25.16067	-25.63649	-26.22754	-26.57399	-27.58414	-23.21734	-26.68471	-26.49105	-26.94615	-26.39558	-26.88850
7000	10	-25.34384	-24.86024	-25.95085	-24.21301	-25.57032	-24.93364	-26.03707	-25.50336	-26.60294	-24.72872	-25.53803	-25.23538	-24.91631	-26.04842	-24.22581	-24.66489	-24.31619	-25.02790	-26.60115	-22.43637	-27.04872	-25.92995	-26.35475	-27.97288	-25.60960	-26.06792	-26.74306	-26.40115	-27.05741	-27.28438	-26.84474	-25.87921	-27.61077	-25.23877	-25.69850	-26.26985	-26.58900	-27.67682	-23.12681	-26.79742	-26.35433	-26.83886	-26.50907	-26.99337
8000	10	-25.37168	-24.84266	-25.97680	-24.15021	-25.56741	-24.97882	-25.96897	-25.53565	-26.55920	-24.75022	-25.41084	-25.23722	-24.86567	-25.93583	-24.18730	-24.59643	-24.20950	-24.90628	-26.62899	-22.41658	-27.07467	-25.97512	-26.33717	-27.99883	-25.65945	-26.10526	-26.67496	-26.43344	-27.08525	-27.24065	-26.84183	-25.90071	-27.60786	-25.27782	-25.71761	-26.27169	-26.57142	-27.73520	-23.08629	-26.88361	-26.22713	-26.72626	-26.59637	-27.06807
9000	10	-25.37841	-24.81806	-25.97979	-24.10479	-25.54786	-25.00013	-25.90278	-25.54431	-26.50887	-24.75101	-25.31929	-25.22138	-24.82013	-25.85020	-24.14597	-24.53768	-24.15235	-24.83366	-26.63572	-22.42945	-27.07766	-25.99643	-26.31257	-28.00182	-25.68462	-26.11797	-26.60878	-26.44210	-27.09198	-27.19031	-26.82228	-25.90150	-27.58831	-25.29294	-25.71409	-26.25584	-26.54682	-27.76901	-23.08331	-26.94925	-26.13559	-26.64063	-26.66338	-27.11961
10000	10	-25.37909	-24.80212	-25.97612	-24.08331	-25.52949	-25.01131	-25.85614	-25.54529	-26.47098	-24.74753	-25.26515	-25.20635	-24.79240	-25.79791	-24.11855	-24.50137	-24.13390	-24.80088	-26.63640	-22.46724	-27.07400	-26.00762	-26.29663	-27.99816	-25.69863	-26.12180	-26.56213	-26.44309	-27.09266	-27.15243	-26.80391	-25.89802	-27.56993	-25.29991	-25.70669	-26.24082	-26.53089	-27.79006	-23.10863	-27.00093	-26.08145	-26.58835	-26.71653	-27.15692
11000	10	-25.38297	-24.79881	-25.97540	-24.08473	-25.51989	-25.02137	-25.83162	-25.54807	-26.44983	-24.74704	-25.24146	-25.19903	-24.78306	-25.77394	-24.10434	-24.48254	-24.14195	-24.79611	-26.64028	-22.50986	-27.07327	-26.01768	-26.29332	-27.99743	-25.71074	-26.12629	-26.53761	-26.44586	-27.09654	-27.13128	-26.79431	-25.89753	-27.56034	-25.30774	-25.70402	-26.23350	-26.52758	-27.80745	-23.14392	-27.04450	-26.05776	-26.56437	-26.76148	-27.18770
12000	10	-25.39324	-24.80830	-25.98173	-24.10253	-25.52136	-25.03526	-25.82619	-25.55716	-26.44527	-24.75440	-25.24057	-25.20278	-24.78978	-25.77202	-24.10619	-24.48263	-24.16953	-24.81232	-26.65055	-22.56632	-27.07961	-26.03157	-26.30281	-28.00376	-25.72608	-26.13643	-26.53218	-26.45495	-27.10680	-27.12672	-26.79578	-25.90489	-27.56181	-25.32122	-25.71050	-26.23725	-26.53706	-27.82616	-23.19444	-27.08402	-26.05687	-26.56245	-26.80222	-27.21686
13000	10	-25.40958	-24.82738	-25.99489	-24.13118	-25.53202	-25.05372	-25.83467	-25.57259	-26.45328	-24.76897	-25.25506	-25.21577	-24.80787	-25.78520	-24.11989	-24.49612	-24.20929	-24.84197	-26.66689	-22.63032	-27.09276	-26.05002	-26.32189	-28.01692	-25.74558	-26.15250	-26.54066	-26.47038	-27.12315	-27.13473	-26.80644	-25.91946	-27.57247	-25.34044	-25.72514	-26.25023	-26.55615	-27.84757	-23.25359	-27.12157	-26.07136	-26.57563	-26.84079	-27.24637
14000	10	-25.43049	-24.85282	-26.01329	-24.16631	-25.54928	-25.07590	-25.85247	-25.59293	-26.46992	-24.78894	-25.27928	-25.23537	-24.83329	-25.80805	-24.14151	-24.51835	-24.25591	-24.87957	-26.68780	-22.69743	-27.11116	-26.07221	-26.34733	-28.03532	-25.76856	-26.17327	-26.55846	-26.49072	-27.14406	-27.15136	-26.82370	-25.93943	-27.58972	-25.36408	-25.74580	-26.26984	-26.58158	-27.87143	-23.31672	-27.15794	-26.09558	-26.59849	-26.87802	-27.27662
15000	10	-25.45438	-24.88202	-26.03523	-24.20481	-25.57083	-25.10063	-25.87612	-25.61660	-26.49207	-24.81250	-25.30928	-25.25929	-24.86301	-25.83672	-24.16802	-24.54592	-24.30583	-24.92141	-26.71169	-22.76480	-27.13311	-26.09694	-26.37653	-28.05727	-25.79392	-26.19723	-26.58211	-26.51439	-27.16795	-27.17352	-26.84525	-25.96299	-27.61127	-25.39065	-25.77042	-26.29375	-26.61078	-27.89698	-23.38081	-27.19332	-26.12558	-26.62715	-26.91413	-27.30735
16000	10	-25.47997	-24.91317	-26.05934	-24.24465	-25.59494	-25.12686	-25.90320	-25.64228	-26.51751	-24.83818	-25.34242	-25.28576	-24.89496	-25.86860	-24.19727	-24.57647	-24.35677	-24.96506	-26.73728	-22.83072	-27.15721	-26.12316	-26.40768	-28.08137	-25.82068	-26.22312	-26.60919	-26.54007	-27.19354	-27.19895	-26.86936	-25.98867	-27.63539	-25.41889	-25.79741	-26.32023	-26.64193	-27.92343	-23.44400	-27.22768	-26.15872	-26.65904	-26.94911	-27.33814
17000	10	-25.50633	-24.94503	-26.08458	-24.28454	-25.62040	-25.15378	-25.93206	-25.66898	-26.54471	-24.86495	-25.37696	-25.31356	-24.92778	-25.90201	-24.22784	-24.60844	-24.40732	-25.00902	-26.76364	-22.89421	-27.18245	-26.15008	-26.43954	-28.10661	-25.84806	-26.24998	-26.63805	-26.56677	-27.21990	-27.22615	-26.89482	-26.01544	-27.66085	-25.44788	-25.82561	-26.34803	-26.67379	-27.95017	-23.50523	-27.26095	-26.19326	-26.69244	-26.98291	-27.36863
18000	10	-25.53279	-24.97650	-26.11013	-24.32368	-25.64625	-25.18064	-25.96128	-25.69584	-26.57229	-24.89173	-25.41169	-25.34152	-24.96028	-25.93537	-24.25822	-24.64014	-24.45609	-25.05182	-26.79011	-22.95353	-27.20800	-26.17695	-26.47101	-28.13216	-25.87541	-26.27701	-26.66727	-26.59363	-27.24636	-27.25374	-26.92067	-26.04222	-27.68670	-25.47689	-25.85395	-26.37599	-26.70526	-27.97677	-23.56310	-27.29306	-26.22799	-26.72580	-27.01549	-27.39856
19000	10	-25.55886	-25.00630	-26.13522	-24.36159	-25.67164	-25.20666	-25.98922	-25.72199	-26.59870	-24.91720	-25.44556	-25.36828	-24.99116	-25.96688	-24.28646	-24.66931	-24.50124	-25.09164	-26.81617	-23.00565	-27.23309	-26.20296	-26.50081	-28.15725	-25.90214	-26.30338	-26.69521	-26.61978	-27.27242	-27.28015	-26.94606	-26.06769	-27.71209	-25.50532	-25.88124	-26.40275	-26.73506	-28.00293	-23.61552	-27.32401	-26.26186	-26.75731	-27.04687	-27.42777
20000	10	-25.58437	-25.03533	-26.16000	-24.39804	-25.69674	-25.23220	-26.01684	-25.74778	-26.62490	-24.94237	-25.47866	-25.39478	-25.02135	-25.99784	-24.31439	-24.69822	-24.54458	-25.13019	-26.84168	-23.05534	-27.25787	-26.22851	-26.52984	-28.18203	-25.92836	-26.32938	-26.72283	-26.64557	-27.29794	-27.30635	-26.97116	-26.09285	-27.73719	-25.53319	-25.90821	-26.42924	-26.76409	-28.02844	-23.66557	-27.35375	-26.29495	-26.78828	-27.07699	-27.45609
21000	10	-25.60920	-25.06344	-26.18429	-24.43296	-25.72134	-25.25715	-26.04388	-25.77304	-26.65063	-24.96705	-25.51076	-25.42079	-25.05066	-26.02802	-24.34175	-24.72661	-24.58605	-25.16731	-26.86651	-23.10258	-27.28216	-26.25345	-26.55795	-28.20632	-25.95392	-26.35484	-26.74987	-26.67083	-27.32277	-27.33208	-26.99576	-26.11754	-27.76179	-25.56035	-25.93464	-26.45526	-26.79220	-28.05319	-23.71323	-27.38230	-26.32706	-26.81846	-27.10590	-27.48347
22000	10	-25.63325	-25.09056	-26.20796	-24.46633	-25.74532	-25.28140	-26.07019	-25.79766	-26.67574	-24.99112	-25.54175	-25.44619	-25.07901	-26.05727	-24.36840	-24.75430	-24.62562	-25.20294	-26.89056	-23.14743	-27.30584	-26.27771	-26.58507	-28.23000	-25.97876	-26.37964	-26.77618	-26.69546	-27.34682	-27.35719	-27.01974	-26.14161	-27.78577	-25.58673	-25.96042	-26.48066	-26.81932	-28.07713	-23.75857	-27.40971	-26.35805	-26.84770	-27.13364	-27.50989
23000	10	-25.65650	-25.11666	-26.23097	-24.49818	-25.76862	-25.30493	-26.09567	-25.82160	-26.70013	-25.01454	-25.57157	-25.47091	-25.10635	-26.08552	-24.39426	-24.78122	-24.66336	-25.23709	-26.91381	-23.19001	-27.32885	-26.30124	-26.61117	-28.25301	-26.00284	-26.40375	-26.80167	-26.71939	-27.37007	-27.38158	-27.04304	-26.16503	-27.80907	-25.61227	-25.98548	-26.50538	-26.84542	-28.10025	-23.80168	-27.43604	-26.38787	-26.87595	-27.16027	-27.53536
24000	10	-25.67893	-25.14174	-26.25328	-24.52856	-25.79119	-25.32771	-26.12030	-25.84480	-26.72375	-25.03725	-25.60021	-25.49490	-25.13268	-26.11274	-24.41930	-24.80731	-24.69932	-25.26977	-26.93624	-23.23043	-27.35115	-26.32402	-26.63625	-28.27531	-26.02614	-26.42711	-26.82629	-26.74259	-27.39250	-27.40520	-27.06561	-26.18774	-27.83163	-25.63696	-26.00977	-26.52937	-26.87050	-28.12254	-23.84267	-27.46131	-26.41651	-26.90317	-27.18583	-27.55990
25000	10	-25.70056	-25.16584	-26.27487	-24.55755	-25.81303	-25.34976	-26.14405	-25.86728	-26.74660	-25.05926	-25.62770	-25.51816	-25.15802	-26.13895	-24.44351	-24.83256	-24.73361	-25.30105	-26.95787	-23.26883	-27.37275	-26.34606	-26.66035	-28.29691	-26.04867	-26.44974	-26.85004	-26.76507	-27.41413	-27.42805	-27.08745	-26.20975	-27.85348	-25.66083	-26.03331	-26.55262	-26.89460	-28.14402	-23.88168	-27.48561	-26.44400	-26.92938	-27.21040	-27.58354


5000	11	-24.93223	-24.65737	-25.47403	-24.11089	-25.24541	-24.30432	-25.59952	-24.95807	-26.25609	-24.12708	-25.34953	-24.69591	-24.86362	-25.84548	-23.91418	-24.38740	-24.49845	-25.20540	-26.18954	-22.32943	-26.57191	-25.30062	-26.15188	-27.49606	-25.04759	-25.55652	-26.30551	-25.85586	-26.64580	-26.93754	-26.51983	-25.27757	-27.28586	-24.78857	-25.24895	-25.73037	-26.38613	-27.24612	-23.09387	-26.41689	-26.16583	-26.63592	-26.13772	-26.62897
6000	11	-25.10138	-24.80025	-25.63704	-24.14367	-25.39679	-24.47772	-25.73045	-25.12330	-26.38426	-24.28578	-25.38863	-24.85092	-24.92651	-25.92855	-24.00263	-24.44875	-24.29072	-25.02493	-26.35869	-22.29015	-26.73492	-25.47403	-26.29476	-27.65908	-25.22177	-25.72297	-26.43645	-26.02109	-26.81495	-27.06571	-26.67121	-25.43627	-27.43724	-24.95154	-25.40775	-25.88539	-26.52901	-27.41185	-23.01970	-26.57577	-26.20493	-26.71898	-26.29677	-26.78527
7000	11	-25.22476	-24.87872	-25.75516	-24.11633	-25.48831	-24.60709	-25.80897	-25.24384	-26.46334	-24.38935	-25.34390	-24.94681	-24.91524	-25.92583	-24.01425	-24.42970	-24.14797	-24.87467	-26.48207	-22.25607	-26.85303	-25.60339	-26.37323	-27.77719	-25.35222	-25.84509	-26.51497	-26.14163	-26.93833	-27.14479	-26.76273	-25.53984	-27.52876	-25.06166	-25.50958	-25.98128	-26.60748	-27.54064	-22.95933	-26.70307	-26.16020	-26.71626	-26.42428	-26.90979
8000	11	-25.31378	-24.91694	-25.83923	-24.08393	-25.53763	-24.70353	-25.85011	-25.33061	-26.50655	-24.45314	-25.28453	-25.00065	-24.88321	-25.89301	-23.99635	-24.39020	-24.07139	-24.78396	-26.57109	-22.26886	-26.93710	-25.69983	-26.41145	-27.86126	-25.45005	-25.93377	-26.55610	-26.22840	-27.02735	-27.18800	-26.81205	-25.60363	-27.57807	-25.13311	-25.57026	-26.03511	-26.64570	-27.64220	-22.95315	-26.80780	-26.10083	-26.68345	-26.52930	-27.01120
9000	11	-25.38087	-24.94193	-25.90186	-24.07331	-25.56798	-24.77806	-25.87545	-25.39591	-26.53359	-24.49668	-25.24858	-25.03496	-24.86428	-25.87070	-23.98434	-24.36639	-24.05030	-24.74845	-26.63818	-22.31879	-26.99973	-25.77437	-26.43644	-27.92389	-25.52608	-26.00101	-26.58145	-26.29370	-27.09443	-27.21504	-26.84240	-25.64717	-27.60842	-25.18360	-25.61064	-26.06942	-26.67070	-27.72461	-22.98896	-26.89619	-26.06488	-26.66114	-26.61803	-27.09598
10000	11	-25.43696	-24.96977	-25.95430	-24.08798	-25.59620	-24.84046	-25.90064	-25.45068	-26.55941	-24.53502	-25.24270	-25.06635	-24.86766	-25.87123	-23.99067	-24.36724	-24.06948	-24.75444	-26.69427	-22.39452	-27.05218	-25.83676	-26.46428	-27.97634	-25.58985	-26.05748	-26.60663	-26.34847	-27.15052	-27.24086	-26.87062	-25.68551	-27.63665	-25.22729	-25.64666	-26.10081	-26.69854	-27.79476	-23.05396	-26.97293	-26.05900	-26.66167	-26.69511	-27.16927
11000	11	-25.48813	-25.00373	-26.00245	-24.12276	-25.62738	-24.89640	-25.93052	-25.50073	-26.58866	-24.57326	-25.26006	-25.09989	-24.88742	-25.89077	-24.01004	-24.38330	-24.11259	-24.78574	-26.74544	-22.47243	-27.10033	-25.89270	-26.49824	-28.02449	-25.64697	-26.10890	-26.63652	-26.39852	-27.20170	-27.27011	-26.90180	-25.72375	-27.66782	-25.26943	-25.68424	-26.13436	-26.73250	-27.85714	-23.12669	-27.04122	-26.07636	-26.68120	-26.76372	-27.23461
12000	11	-25.53725	-25.04361	-26.04929	-24.16900	-25.66328	-24.94899	-25.96583	-25.54908	-26.62279	-24.61397	-25.29278	-25.13771	-24.91996	-25.92393	-24.04144	-24.41363	-24.17013	-24.83299	-26.79456	-22.55886	-27.14716	-25.94530	-26.53812	-28.07132	-25.70051	-26.15831	-26.67182	-26.44687	-27.25082	-27.30423	-26.93771	-25.76446	-27.70373	-25.31289	-25.72524	-26.17217	-26.77237	-27.91440	-23.20937	-27.10314	-26.10908	-26.71437	-26.82592	-27.29418
13000	11	-25.58477	-25.08668	-26.09511	-24.22061	-25.70215	-24.99906	-26.00448	-25.59611	-26.66004	-24.65614	-25.33387	-25.17818	-24.95949	-25.96469	-24.07960	-24.45201	-24.23416	-24.88802	-26.84208	-22.64703	-27.19298	-25.99537	-26.58119	-28.11714	-25.75136	-26.20619	-26.71047	-26.49391	-27.29834	-27.34148	-26.97657	-25.80663	-27.74260	-25.35705	-25.76830	-26.21265	-26.81544	-27.96768	-23.29490	-27.15996	-26.15017	-26.75512	-26.88296	-27.34916
14000	11	-25.63051	-25.13070	-26.13960	-24.27370	-25.74217	-25.04673	-26.04452	-25.64161	-26.69862	-24.69848	-25.37874	-25.21962	-25.00210	-26.00889	-24.12083	-24.49420	-24.29988	-24.94586	-26.88782	-22.73308	-27.23747	-26.04304	-26.62521	-28.16163	-25.79967	-26.25235	-26.75051	-26.53940	-27.34408	-27.38007	-27.01659	-25.84897	-27.78262	-25.40091	-25.81192	-26.25409	-26.85947	-28.01752	-23.37918	-27.21246	-26.19504	-26.79932	-26.93566	-27.40025
15000	11	-25.67426	-25.17423	-26.18243	-24.32606	-25.78208	-25.09202	-26.08457	-25.68529	-26.73728	-24.74006	-25.42462	-25.26083	-25.04541	-26.05402	-24.16285	-24.53763	-24.36463	-25.00368	-26.93157	-22.81508	-27.28030	-26.08832	-26.66874	-28.20446	-25.84550	-26.29660	-26.79056	-26.58308	-27.38783	-27.41872	-27.05650	-25.89055	-27.82252	-25.44371	-25.85502	-26.29529	-26.90299	-28.06427	-23.46012	-27.26125	-26.24092	-26.84445	-26.98461	-27.44792
16000	11	-25.71591	-25.21644	-26.22340	-24.37653	-25.82109	-25.13493	-26.12381	-25.72700	-26.77520	-24.78033	-25.46996	-25.30105	-25.08808	-26.09861	-24.20435	-24.58080	-24.42704	-25.05997	-26.97322	-22.89226	-27.32128	-26.13124	-26.71095	-28.24544	-25.88889	-26.33880	-26.82980	-26.62479	-27.42947	-27.45665	-27.09551	-25.93082	-27.86154	-25.48500	-25.89693	-26.33552	-26.94520	-28.10817	-23.53677	-27.30678	-26.28626	-26.88904	-27.03029	-27.49255
17000	11	-25.75544	-25.25690	-26.26246	-24.42457	-25.85878	-25.17556	-26.16177	-25.76671	-26.81195	-24.81898	-25.51391	-25.33989	-25.12940	-26.14187	-24.24463	-24.62291	-24.48648	-25.11396	-27.01275	-22.96443	-27.36033	-26.17186	-26.75141	-28.28449	-25.92994	-26.37894	-26.86776	-26.66450	-27.46900	-27.49339	-27.13320	-25.96947	-27.89923	-25.52454	-25.93731	-26.37435	-26.98566	-28.14948	-23.60886	-27.34942	-26.33021	-26.93231	-27.07306	-27.53446
18000	11	-25.79284	-25.29523	-26.29949	-24.47001	-25.89465	-25.21393	-26.19800	-25.80434	-26.84708	-24.85573	-25.55594	-25.37676	-25.16858	-26.18306	-24.28284	-24.66281	-24.54219	-25.16487	-27.05015	-23.03053	-27.39737	-26.21023	-26.78974	-28.32153	-25.96871	-26.41696	-26.90399	-26.70214	-27.50640	-27.52852	-27.16907	-26.00622	-27.93509	-25.56223	-25.97543	-26.41122	-27.02399	-28.18840	-23.67571	-27.38950	-26.37224	-26.97349	-27.11325	-27.57391
19000	11	-25.82804	-25.33087	-26.33434	-24.51281	-25.92791	-25.24998	-26.23188	-25.83973	-26.87999	-24.89016	-25.59564	-25.41068	-25.20450	-26.22112	-24.31770	-24.69872	-24.59291	-25.21151	-27.08535	-23.08820	-27.43222	-26.24628	-26.82538	-28.35638	-26.00519	-26.45274	-26.93788	-26.73753	-27.54160	-27.56143	-27.20233	-26.04065	-27.96836	-25.59805	-26.00993	-26.44515	-27.05964	-28.22510	-23.73603	-27.42727	-26.41194	-27.01155	-27.15113	-27.61115
20000	11	-25.86142	-25.36467	-26.36748	-24.55307	-25.95971	-25.28415	-26.26423	-25.87337	-26.91147	-24.92293	-25.63332	-25.44313	-25.23879	-26.25740	-24.35102	-24.73324	-24.64064	-25.25569	-27.11873	-23.14226	-27.46536	-26.28046	-26.85918	-28.38951	-26.03976	-26.48674	-26.97023	-26.77117	-27.57498	-27.59292	-27.23414	-26.07342	-28.00016	-25.63213	-26.04289	-26.47759	-27.09343	-28.25981	-23.79274	-27.46297	-26.44961	-27.04783	-27.18693	-27.64639
21000	11	-25.89311	-25.39672	-26.39902	-24.59096	-25.99010	-25.31660	-26.29510	-25.90538	-26.94158	-24.95414	-25.66903	-25.47415	-25.27149	-26.29193	-24.38283	-24.76636	-24.68558	-25.29751	-27.15042	-23.19297	-27.49689	-26.31291	-26.89123	-28.42105	-26.07258	-26.51909	-27.00109	-26.80317	-27.60667	-27.62302	-27.26452	-26.10463	-28.03054	-25.66459	-26.07439	-26.50862	-27.12549	-28.29273	-23.84610	-27.49682	-26.48533	-27.08236	-27.22087	-27.67982
22000	11	-25.92323	-25.42713	-26.42907	-24.62665	-26.01913	-25.34745	-26.32454	-25.93587	-26.97035	-24.98387	-25.70288	-25.50381	-25.30265	-26.32477	-24.41317	-24.79810	-24.72790	-25.33711	-27.18054	-23.24057	-27.52694	-26.34376	-26.92164	-28.45110	-26.10378	-26.54990	-27.03053	-26.83366	-27.63679	-27.65179	-27.29355	-26.13436	-28.05957	-25.69551	-26.10449	-26.53828	-27.15589	-28.32400	-23.89636	-27.52897	-26.51918	-27.11520	-27.25311	-27.71160
23000	11	-25.95191	-25.45601	-26.45773	-24.66032	-26.04688	-25.37684	-26.35264	-25.96496	-26.99786	-25.01223	-25.73496	-25.53220	-25.33237	-26.35603	-24.44214	-24.82851	-24.76781	-25.37464	-27.20922	-23.28534	-27.55560	-26.37315	-26.95052	-28.47976	-26.13351	-26.57929	-27.05864	-26.86275	-27.66547	-27.67931	-27.32130	-26.16272	-28.08732	-25.72501	-26.13328	-26.56666	-27.18477	-28.35376	-23.94377	-27.55960	-26.55126	-27.14646	-27.28382	-27.74189
24000	11	-25.97924	-25.48346	-26.48510	-24.69212	-26.07342	-25.40487	-26.37948	-25.99273	-27.02418	-25.03930	-25.76539	-25.55937	-25.36071	-26.38578	-24.46979	-24.85764	-24.80549	-25.41023	-27.23656	-23.32750	-27.58298	-26.40118	-26.97797	-28.50714	-26.16187	-26.60735	-27.08548	-26.89052	-27.69281	-27.70563	-27.34784	-26.18979	-28.11387	-25.75318	-26.16084	-26.59383	-27.21222	-28.38214	-23.98855	-27.58882	-26.58169	-27.17621	-27.31313	-27.77079
25000	11	-26.00535	-25.50960	-26.51129	-24.72223	-26.09884	-25.43166	-26.40515	-26.01930	-27.04939	-25.06518	-25.79429	-25.58541	-25.38778	-26.41413	-24.49622	-24.88558	-24.84113	-25.44403	-27.26266	-23.36729	-27.60917	-26.42796	-27.00411	-28.53332	-26.18896	-26.63420	-27.11114	-26.91709	-27.71892	-27.73084	-27.37326	-26.21567	-28.13928	-25.78011	-26.18726	-26.61988	-27.23836	-28.40925	-24.03093	-27.61676	-26.61059	-27.20457	-27.34115	-27.79843


5000	12	-24.75379	-24.32692	-25.27901	-24.05093	-24.83715	-24.11379	-25.25973	-24.76191	-25.94393	-23.65785	-24.72619	-24.25184	-24.72001	-25.37510	-23.49680	-23.99176	-24.20599	-24.93627	-26.01110	-22.03709	-26.37688	-25.11010	-25.82143	-27.30104	-24.87097	-25.37106	-25.96572	-25.65970	-26.46736	-26.62538	-26.11157	-24.80834	-26.87760	-24.37541	-24.83903	-25.28631	-26.05568	-27.16859	-22.91826	-26.38654	-25.54249	-26.16554	-26.10920	-26.59133
6000	12	-24.94986	-24.55075	-25.46859	-24.15108	-25.05937	-24.31046	-25.44628	-24.95275	-26.12350	-23.88063	-24.93563	-24.47528	-24.81154	-25.59419	-23.61685	-24.08894	-24.06405	-24.86646	-26.20717	-22.05595	-26.56646	-25.30677	-26.04526	-27.49062	-25.06790	-25.56239	-26.15227	-25.85054	-26.66343	-26.80495	-26.33379	-25.03112	-27.09981	-24.59845	-25.06267	-25.50975	-26.27952	-27.34542	-22.90546	-26.54956	-25.75193	-26.38463	-26.27228	-26.75327
7000	12	-25.10180	-24.71467	-25.61507	-24.18330	-25.22345	-24.46365	-25.58668	-25.10045	-26.25837	-24.04705	-25.07224	-24.64054	-24.82360	-25.74499	-23.66152	-24.10451	-23.98208	-24.80099	-26.35911	-22.08203	-26.71294	-25.45996	-26.20918	-27.63710	-25.22143	-25.71065	-26.29267	-25.99824	-26.81537	-26.93982	-26.49787	-25.19754	-27.26390	-24.76561	-25.22859	-25.67500	-26.44343	-27.48601	-22.91777	-26.68120	-25.88854	-26.53542	-26.40397	-26.88392
8000	12	-25.22402	-24.84029	-25.73253	-24.21359	-25.34948	-24.58753	-25.69665	-25.21911	-26.36372	-24.17650	-25.17016	-24.76768	-24.83204	-25.85543	-23.69196	-24.11475	-23.97199	-24.79081	-26.48133	-22.16071	-26.83041	-25.58383	-26.33480	-27.75457	-25.34572	-25.82993	-26.40264	-26.11690	-26.93759	-27.04517	-26.62390	-25.32699	-27.38993	-24.89607	-25.35669	-25.80214	-26.56905	-27.60185	-22.98829	-26.79119	-25.98646	-26.64587	-26.51403	-26.99298
9000	12	-25.32693	-24.94485	-25.83158	-24.26469	-25.45378	-24.69196	-25.78936	-25.31921	-26.45261	-24.28414	-25.25587	-24.87292	-24.86461	-25.94856	-23.73630	-24.14834	-24.01652	-24.83049	-26.58424	-22.27541	-26.92946	-25.68827	-26.43936	-27.85362	-25.45054	-25.93061	-26.49535	-26.21700	-27.04049	-27.13406	-26.72820	-25.43463	-27.49423	-25.00468	-25.46289	-25.90739	-26.67361	-27.70055	-23.09863	-26.88567	-26.07217	-26.73899	-26.60858	-27.08665
10000	12	-25.41692	-25.03768	-25.91867	-24.33265	-25.54572	-24.78308	-25.87224	-25.40713	-26.53242	-24.37868	-25.33907	-24.96563	-24.91825	-26.03487	-23.79532	-24.20273	-24.09222	-24.90030	-26.67423	-22.40662	-27.01654	-25.77939	-26.53219	-27.94070	-25.54198	-26.01899	-26.57823	-26.30492	-27.13049	-27.21387	-26.82014	-25.52917	-27.58617	-25.10001	-25.55641	-26.00010	-26.76644	-27.78694	-23.22819	-26.96857	-26.15537	-26.82531	-26.69154	-27.16895
11000	12	-25.49712	-25.12152	-25.99666	-24.40766	-25.62848	-24.86408	-25.94760	-25.48578	-26.60524	-24.46304	-25.41971	-25.04909	-24.97733	-26.11562	-23.85904	-24.26151	-24.18029	-24.98170	-26.75443	-22.52975	-27.09453	-25.86039	-26.61603	-28.01869	-25.62325	-26.09801	-26.65360	-26.38357	-27.21069	-27.28669	-26.90290	-25.61353	-27.66892	-25.18487	-25.64100	-26.08355	-26.85028	-27.86382	-23.35734	-27.04243	-26.23601	-26.90605	-26.76544	-27.24236
12000	12	-25.56967	-25.19838	-26.06756	-24.48357	-25.70430	-24.93714	-26.01713	-25.55720	-26.67269	-24.53980	-25.49690	-25.12550	-25.04129	-26.19174	-23.92475	-24.32534	-24.27135	-25.06702	-26.82698	-22.64971	-27.16543	-25.93345	-26.69289	-28.08959	-25.69652	-26.16971	-26.72313	-26.45499	-27.28323	-27.35414	-26.97872	-25.69029	-27.74475	-25.26199	-25.71846	-26.15997	-26.92715	-27.93315	-23.48414	-27.10903	-26.31320	-26.98217	-26.83208	-27.30866
13000	12	-25.63575	-25.26890	-26.13239	-24.55652	-25.77393	-25.00357	-26.08133	-25.62243	-26.73517	-24.60994	-25.56943	-25.19565	-25.10540	-26.26280	-23.98881	-24.38948	-24.35977	-25.15064	-26.89306	-22.76212	-27.23026	-25.99988	-26.76341	-28.15442	-25.76311	-26.23517	-26.78732	-26.52023	-27.34931	-27.41662	-27.04835	-25.76043	-27.81438	-25.33240	-25.78955	-26.23011	-26.99766	-27.99620	-23.60396	-27.16965	-26.38572	-27.05324	-26.89272	-27.36905
14000	12	-25.69628	-25.33364	-26.19194	-24.62487	-25.83799	-25.06434	-26.14065	-25.68232	-26.79306	-24.67422	-25.63688	-25.26017	-25.16733	-26.32878	-24.04954	-24.45157	-24.44312	-25.23006	-26.95359	-22.86557	-27.28981	-26.06065	-26.82815	-28.21397	-25.82403	-26.29525	-26.84664	-26.58011	-27.40984	-27.47450	-27.11241	-25.82471	-27.87844	-25.39690	-25.85493	-26.29463	-27.06241	-28.05396	-23.71520	-27.22523	-26.45318	-27.11921	-26.94832	-27.42446
15000	12	-25.75201	-25.39323	-26.24689	-24.68823	-25.89708	-25.12026	-26.19557	-25.73755	-26.84676	-24.73334	-25.69936	-25.31967	-25.22610	-26.38991	-24.10639	-24.51061	-24.52065	-25.30442	-27.00932	-22.96009	-27.34476	-26.11657	-26.88774	-28.26892	-25.88007	-26.35065	-26.90157	-26.63534	-27.46557	-27.52820	-27.17150	-25.88383	-27.93753	-25.45622	-25.91523	-26.35414	-27.12199	-28.10719	-23.81773	-27.27654	-26.51566	-27.18035	-26.99964	-27.47563
16000	12	-25.80357	-25.44824	-26.29781	-24.74671	-25.95177	-25.17199	-26.24658	-25.78872	-26.89670	-24.78795	-25.75720	-25.37474	-25.28141	-26.44661	-24.15931	-24.56628	-24.59237	-25.37360	-27.06088	-23.04631	-27.39568	-26.16829	-26.94275	-28.31984	-25.93190	-26.40196	-26.95257	-26.68651	-27.51714	-27.57815	-27.22619	-25.93843	-27.99221	-25.51100	-25.97104	-26.40921	-27.17700	-28.15652	-23.91204	-27.32416	-26.57350	-27.23704	-27.04727	-27.52314
17000	12	-25.85149	-25.49920	-26.34519	-24.80067	-26.00255	-25.22005	-26.29409	-25.83633	-26.94330	-24.83857	-25.81081	-25.42588	-25.33328	-26.49928	-24.20853	-24.61859	-24.65862	-25.43783	-27.10880	-23.12503	-27.44307	-26.21636	-26.99371	-28.36723	-25.98007	-26.44970	-27.00009	-26.73412	-27.56506	-27.62474	-27.27697	-25.98906	-28.04299	-25.56180	-26.02286	-26.46034	-27.22796	-28.20246	-23.99884	-27.36858	-26.62711	-27.28971	-27.09171	-27.56747
18000	12	-25.89619	-25.54656	-26.38944	-24.85037	-26.04962	-25.26489	-26.33844	-25.88077	-26.98683	-24.88571	-25.86060	-25.47325	-25.38138	-26.54817	-24.25391	-24.66709	-24.71941	-25.49718	-27.15350	-23.19617	-27.48731	-26.26120	-27.04107	-28.41147	-26.02500	-26.49427	-27.04443	-26.77856	-27.60976	-27.66828	-27.32404	-26.03620	-28.09007	-25.60916	-26.07077	-26.50772	-27.27532	-28.24542	-24.07872	-27.41019	-26.67689	-27.33861	-27.13333	-27.60901
19000	12	-25.93799	-25.59068	-26.43084	-24.89582	-26.09282	-25.30684	-26.37983	-25.92236	-27.02750	-24.92979	-25.90691	-25.51660	-25.42483	-26.59331	-24.29472	-24.71071	-24.77407	-25.55140	-27.19531	-23.25848	-27.52871	-26.30315	-27.08519	-28.45287	-26.06705	-26.53599	-27.08582	-26.82015	-27.65156	-27.70895	-27.36724	-26.08028	-28.13327	-25.65365	-26.11423	-26.55107	-27.31944	-28.28573	-24.15220	-27.44933	-26.72321	-27.38374	-27.17248	-27.64808
20000	12	-25.97729	-25.63197	-26.46979	-24.93800	-26.13340	-25.34628	-26.41876	-25.96149	-27.06579	-24.97111	-25.95014	-25.55733	-25.46583	-26.63562	-24.33287	-24.75194	-24.82470	-25.60199	-27.23460	-23.31608	-27.56766	-26.34259	-27.12648	-28.49182	-26.10659	-26.57524	-27.12475	-26.85928	-27.69086	-27.74724	-27.40783	-26.12160	-28.17385	-25.69536	-26.15506	-26.59179	-27.36073	-28.32372	-24.22049	-27.48626	-26.76644	-27.42605	-27.20943	-27.68494
21000	12	-26.01436	-25.67074	-26.50655	-24.97729	-26.17164	-25.38349	-26.45548	-25.99842	-27.10194	-25.00995	-25.99063	-25.59571	-25.50456	-26.67540	-24.36866	-24.79097	-24.87172	-25.64931	-27.27167	-23.36950	-27.60442	-26.37980	-27.16525	-28.52858	-26.14389	-26.61228	-27.16147	-26.89621	-27.72792	-27.78339	-27.44606	-26.16044	-28.21209	-25.73459	-26.19354	-26.63017	-27.39950	-28.35962	-24.28413	-27.52122	-26.80693	-27.46583	-27.24440	-27.71985
22000	12	-26.04942	-25.70726	-26.54134	-25.01400	-26.20778	-25.41870	-26.49022	-26.03337	-27.13617	-25.04658	-26.02865	-25.63198	-25.54120	-26.71290	-24.40230	-24.82796	-24.91552	-25.69366	-27.30673	-23.41918	-27.63922	-26.41501	-27.20177	-28.56337	-26.17918	-26.64735	-27.19621	-26.93116	-27.76298	-27.81761	-27.48220	-26.19707	-28.24822	-25.77161	-26.22990	-26.66645	-27.43602	-28.39366	-24.34358	-27.55442	-26.84495	-27.50333	-27.27760	-27.75298
23000	12	-26.08267	-25.74175	-26.57436	-25.04841	-26.24201	-25.45210	-26.52316	-26.06653	-27.16864	-25.08123	-26.06445	-25.66636	-25.57593	-26.74834	-24.43404	-24.86308	-24.95644	-25.73533	-27.33998	-23.46555	-27.67223	-26.44841	-27.23626	-28.59639	-26.21267	-26.68062	-27.22915	-26.96432	-27.79624	-27.85009	-27.51643	-26.23172	-28.28246	-25.80663	-26.26437	-26.70082	-27.47051	-28.42600	-24.39927	-27.58600	-26.88074	-27.53877	-27.30920	-27.78452
24000	12	-26.11428	-25.77440	-26.60576	-25.08075	-26.27452	-25.48386	-26.55446	-26.09807	-27.19953	-25.11407	-26.09823	-25.69900	-25.60889	-26.78190	-24.46404	-24.89646	-24.99476	-25.77455	-27.37159	-23.50893	-27.70364	-26.48017	-27.26891	-28.62779	-26.24452	-26.71227	-27.26046	-26.99586	-27.82785	-27.88097	-27.54894	-26.26456	-28.31496	-25.83984	-26.29710	-26.73346	-27.50316	-28.45681	-24.45154	-27.61613	-26.91453	-27.57233	-27.33934	-27.81460
25000	12	-26.14441	-25.80540	-26.63570	-25.11125	-26.30545	-25.51414	-26.58428	-26.12814	-27.22896	-25.14528	-26.13020	-25.73007	-25.64024	-26.81376	-24.49247	-24.92825	-25.03074	-25.81156	-27.40172	-23.54964	-27.73357	-26.51045	-27.29991	-28.65773	-26.27488	-26.74244	-27.29028	-27.02593	-27.85797	-27.91041	-27.57987	-26.29577	-28.34590	-25.87141	-26.32827	-26.76454	-27.53416	-28.48622	-24.50073	-27.64493	-26.94650	-27.60420	-27.36815	-27.84336


5000	13	-24.69696	-24.18212	-25.21023	-23.84370	-24.69457	-24.06357	-25.13635	-24.69519	-25.82158	-23.49672	-24.50596	-24.10523	-24.34687	-25.22308	-23.04605	-23.56584	-23.81600	-24.63335	-25.95427	-21.81447	-26.30810	-25.05988	-25.67663	-27.23226	-24.82334	-25.30731	-25.84234	-25.59298	-26.41052	-26.50303	-25.96899	-24.64720	-26.73502	-24.22120	-24.69625	-25.13970	-25.91088	-27.14635	-23.11804	-26.37881	-25.32226	-26.01351	-26.10186	-26.58072
6000	13	-24.90414	-24.43633	-25.41297	-23.99396	-24.94453	-24.26938	-25.34741	-24.89872	-26.02528	-23.74739	-24.76906	-24.35621	-24.48977	-25.48064	-23.19266	-23.71154	-23.85784	-24.75728	-26.16145	-21.92009	-26.51084	-25.26569	-25.93084	-27.43500	-25.02920	-25.51099	-26.05340	-25.79651	-26.61770	-26.70673	-26.21895	-24.89788	-26.98498	-24.47184	-24.94718	-25.39067	-26.16509	-27.32777	-23.19455	-26.54347	-25.58536	-26.27107	-26.26651	-26.74499
7000	13	-25.06699	-24.63151	-25.57239	-24.10454	-25.13688	-24.43143	-25.51207	-25.05878	-26.18433	-23.94046	-24.96861	-24.54930	-24.59138	-25.67726	-23.29882	-23.81497	-23.92589	-24.85794	-26.32430	-22.07169	-26.67026	-25.42774	-26.12602	-27.59442	-25.19133	-25.67123	-26.21806	-25.95657	-26.78055	-26.86578	-26.41130	-25.09095	-27.17732	-24.66497	-25.14032	-25.58377	-26.36028	-27.47272	-23.34502	-26.67661	-25.78491	-26.46770	-26.39966	-26.87783
8000	13	-25.20107	-24.79011	-25.70397	-24.22806	-25.29316	-24.56488	-25.64775	-25.19085	-26.31579	-24.09737	-25.13172	-24.70615	-24.70727	-25.83719	-23.41647	-23.93205	-24.04786	-24.98588	-26.45838	-22.27638	-26.80184	-25.56118	-26.28462	-27.72600	-25.32483	-25.80343	-26.35374	-26.08864	-26.91464	-26.99724	-26.56758	-25.24786	-27.33360	-24.82193	-25.29722	-25.74062	-26.51887	-27.59326	-23.55110	-26.78820	-25.94802	-26.62763	-26.51125	-26.98921
9000	13	-25.31503	-24.92389	-25.81616	-24.35791	-25.42493	-24.67822	-25.76359	-25.30339	-26.42846	-24.22962	-25.27085	-24.83836	-24.83179	-25.97261	-23.54039	-24.05742	-24.19188	-25.12601	-26.57234	-22.49037	-26.91403	-25.67452	-26.41840	-27.83819	-25.43821	-25.91605	-26.46959	-26.20118	-27.02860	-27.10991	-26.69935	-25.38011	-27.46538	-24.95420	-25.42947	-25.87283	-26.65266	-27.69632	-23.76854	-26.88415	-26.08715	-26.76305	-26.60720	-27.08503
10000	13	-25.41387	-25.03912	-25.91370	-24.48207	-25.53843	-24.77648	-25.86439	-25.40119	-26.52680	-24.34346	-25.39151	-24.95221	-24.95262	-26.08956	-23.65927	-24.17892	-24.33469	-25.26195	-26.67118	-22.69032	-27.01158	-25.77278	-26.53363	-27.93573	-25.53649	-26.01390	-26.57038	-26.29898	-27.12743	-27.20825	-26.81285	-25.49395	-27.57888	-25.06805	-25.54334	-25.98668	-26.76788	-27.78619	-23.97357	-26.96821	-26.20780	-26.87999	-26.69126	-27.16903
11000	13	-25.50084	-25.13967	-25.99967	-24.59408	-25.63762	-24.86295	-25.95315	-25.48735	-26.61359	-24.44279	-25.49705	-25.05170	-25.06089	-26.19178	-23.76625	-24.28760	-24.46742	-25.38537	-26.75815	-22.86619	-27.09754	-25.85925	-26.63418	-28.02170	-25.62297	-26.10010	-26.65914	-26.38514	-27.21441	-27.29504	-26.91204	-25.59328	-27.67806	-25.16737	-25.64291	-26.08617	-26.86844	-27.86573	-24.16209	-27.04295	-26.31335	-26.98221	-26.76599	-27.24372
12000	13	-25.57837	-25.22865	-26.07640	-24.69497	-25.72545	-24.94004	-26.03230	-25.56424	-26.69112	-24.53072	-25.59046	-25.13979	-25.15980	-26.28227	-23.86290	-24.38687	-24.58752	-25.49721	-26.83568	-23.02228	-27.17427	-25.93634	-26.72316	-28.09843	-25.70006	-26.17701	-26.73830	-26.46203	-27.29194	-27.37257	-26.99987	-25.68121	-27.76590	-25.25528	-25.73108	-26.17426	-26.95741	-27.93700	-24.33065	-27.11019	-26.40676	-27.07271	-26.83323	-27.31093
13000	13	-25.64821	-25.30822	-26.14558	-24.78546	-25.80407	-25.00949	-26.10357	-25.63354	-26.76104	-24.60939	-25.67390	-25.21863	-25.24953	-26.36320	-23.94981	-24.47693	-24.69525	-25.59792	-26.90552	-23.16016	-27.24345	-26.00580	-26.80273	-28.16761	-25.76952	-26.24633	-26.80956	-26.53134	-27.36177	-27.44248	-27.07849	-25.75988	-27.84452	-25.33395	-25.80999	-26.25309	-27.03699	-28.00150	-24.48080	-27.17127	-26.49020	-27.15363	-26.89431	-27.37199
14000	13	-25.71166	-25.38004	-26.20848	-24.86680	-25.87509	-25.07262	-26.16829	-25.69656	-26.82459	-24.68044	-25.74908	-25.28983	-25.33094	-26.43622	-24.02813	-24.55865	-24.79188	-25.68867	-26.96898	-23.28225	-27.30635	-26.06893	-26.87455	-28.23051	-25.83265	-26.30937	-26.87428	-26.59435	-27.42523	-27.50604	-27.14951	-25.83093	-27.91554	-25.40499	-25.88127	-26.32430	-27.10880	-28.06038	-24.61486	-27.22721	-26.56538	-27.22666	-26.95024	-27.42791
15000	13	-25.76977	-25.44539	-26.26611	-24.94026	-25.93976	-25.13044	-26.22750	-25.75429	-26.88280	-24.74513	-25.81735	-25.35467	-25.40506	-26.50264	-24.09902	-24.63305	-24.87884	-25.77077	-27.02708	-23.39088	-27.36399	-26.12675	-26.93989	-28.28814	-25.89048	-26.36711	-26.93349	-26.65208	-27.48334	-27.56425	-27.21418	-25.89562	-27.98021	-25.46967	-25.94617	-26.38914	-27.17415	-28.11451	-24.73508	-27.27880	-26.63365	-27.29307	-27.00183	-27.47949
16000	13	-25.82333	-25.50526	-26.31926	-25.00699	-25.99907	-25.18375	-26.28203	-25.80752	-26.93645	-24.80444	-25.87979	-25.41413	-25.47281	-26.56347	-24.16356	-24.70108	-24.95748	-25.84539	-27.08064	-23.48813	-27.41713	-26.18006	-26.99977	-28.34129	-25.94380	-26.42035	-26.98802	-26.70531	-27.53690	-27.61790	-27.27349	-25.95493	-28.03952	-25.52899	-26.00569	-26.44859	-27.23403	-28.16460	-24.84347	-27.32665	-26.69609	-27.35390	-27.04968	-27.52733
17000	13	-25.87298	-25.56047	-26.36854	-25.06794	-26.05379	-25.23319	-26.33253	-25.85688	-26.98618	-24.85916	-25.93725	-25.46898	-25.53504	-26.61952	-24.22262	-24.76356	-25.02895	-25.91356	-27.13029	-23.57571	-27.46641	-26.22949	-27.05498	-28.39057	-25.99323	-26.46973	-27.03852	-26.75467	-27.58655	-27.66763	-27.32821	-26.00965	-28.09423	-25.58371	-26.06059	-26.50345	-27.28923	-28.21119	-24.94169	-27.37128	-26.75355	-27.40995	-27.09430	-27.57194
18000	13	-25.91923	-25.61164	-26.41447	-25.12360	-26.10451	-25.27925	-26.37953	-25.90287	-27.03249	-24.90991	-25.99040	-25.51982	-25.59227	-26.67144	-24.27657	-24.82103	-25.09391	-25.97604	-27.17654	-23.65500	-27.51234	-26.27555	-27.10615	-28.43650	-26.03930	-26.51574	-27.08552	-26.80066	-27.63280	-27.71394	-27.37893	-26.06040	-28.14496	-25.63447	-26.11148	-26.55429	-27.34041	-28.25472	-25.03169	-27.41307	-26.80670	-27.46187	-27.13609	-27.61372
19000	13	-25.96251	-25.65931	-26.45744	-25.17385	-26.15170	-25.32236	-26.42346	-25.94591	-27.07579	-24.95722	-26.03981	-25.56710	-25.64472	-26.71974	-24.32507	-24.87367	-25.15235	-26.03336	-27.21982	-23.72715	-27.55532	-26.31866	-27.15382	-28.47948	-26.08241	-26.55880	-27.12945	-26.84370	-27.67607	-27.75724	-27.42612	-26.10771	-28.19215	-25.68182	-26.15875	-26.60157	-27.38807	-28.29558	-25.11597	-27.45237	-26.85611	-27.51017	-27.17539	-27.65301
20000	13	-26.00315	-25.70389	-26.49782	-25.22045	-26.19587	-25.36286	-26.46469	-25.98635	-27.11646	-25.00150	-26.08594	-25.61135	-25.69358	-26.76489	-24.37013	-24.92270	-25.20612	-26.08646	-27.26046	-23.79331	-27.59570	-26.35916	-27.19840	-28.51986	-26.12292	-26.59925	-27.17068	-26.88414	-27.71672	-27.79790	-27.47029	-26.15198	-28.23632	-25.72613	-26.20299	-26.64582	-27.43266	-28.33406	-25.19341	-27.48945	-26.90224	-27.55533	-27.21247	-27.69009
21000	13	-26.04147	-25.74575	-26.53590	-25.26385	-26.23737	-25.40105	-26.50353	-26.02449	-27.15478	-25.04308	-26.12918	-25.65293	-25.73924	-26.80727	-24.41218	-24.96855	-25.25581	-26.13585	-27.29878	-23.85426	-27.63378	-26.39735	-27.24026	-28.55794	-26.16112	-26.63740	-27.20952	-26.92228	-27.75504	-27.83623	-27.51179	-26.19357	-28.27782	-25.76775	-26.24457	-26.68740	-27.47452	-28.37043	-25.26486	-27.52455	-26.94548	-27.59771	-27.24757	-27.72518
22000	13	-26.07771	-25.78519	-26.57192	-25.30443	-26.27649	-25.43717	-26.54023	-26.06055	-27.19102	-25.08228	-26.16985	-25.69213	-25.78206	-26.84718	-24.45156	-25.01154	-25.30191	-26.18195	-27.33502	-23.91064	-27.66979	-26.43348	-27.27970	-28.59395	-26.19725	-26.67348	-27.24622	-26.95834	-27.79128	-27.87247	-27.55091	-26.23277	-28.31694	-25.80699	-26.28377	-26.72659	-27.51395	-28.40489	-25.33102	-27.55787	-26.98615	-27.63762	-27.28089	-27.75849
23000	13	-26.11208	-25.82246	-26.60609	-25.34250	-26.31349	-25.47144	-26.57502	-26.09477	-27.22538	-25.11934	-26.20823	-25.72920	-25.82232	-26.88489	-24.48857	-25.05197	-25.34484	-26.22511	-27.36939	-23.96298	-27.70396	-26.46774	-27.31697	-28.62812	-26.23153	-26.70771	-27.28101	-26.99256	-27.82564	-27.90682	-27.58791	-26.26983	-28.35394	-25.84408	-26.32083	-26.76366	-27.55122	-28.43765	-25.39248	-27.58958	-27.02453	-27.67532	-27.31260	-27.79020
24000	13	-26.14475	-25.85778	-26.63857	-25.37832	-26.34857	-25.50402	-26.60807	-26.12730	-27.25803	-25.15447	-26.24455	-25.76434	-25.86028	-26.92060	-24.52345	-25.09010	-25.38493	-26.26564	-27.40206	-24.01174	-27.73645	-26.50032	-27.35229	-28.66061	-26.26411	-26.74026	-27.31406	-27.02509	-27.85832	-27.93948	-27.62299	-26.30496	-28.38902	-25.87925	-26.35598	-26.79881	-27.58654	-28.46885	-25.44975	-27.61983	-27.06085	-27.71103	-27.34285	-27.82044
25000	13	-26.17589	-25.89133	-26.66954	-25.41213	-26.38192	-25.53507	-26.63954	-26.15831	-27.28914	-25.18786	-26.27901	-25.79775	-25.89616	-26.95451	-24.55642	-25.12615	-25.42248	-26.30380	-27.43320	-24.05731	-27.76741	-26.53138	-27.38584	-28.69157	-26.29518	-26.77128	-27.34554	-27.05610	-27.88945	-27.97059	-27.65634	-26.33835	-28.42237	-25.91268	-26.38939	-26.83221	-27.62010	-28.49864	-25.50327	-27.64874	-27.09531	-27.74495	-27.37176	-27.84934


5000	14	-24.68555	-24.15566	-25.19574	-23.47150	-24.66992	-24.05400	-25.11254	-24.68124	-25.79661	-23.46923	-24.46579	-24.08018	-23.97317	-25.19593	-22.62793	-23.18529	-23.46160	-24.30582	-25.94286	-21.85378	-26.29361	-25.05031	-25.65017	-27.21777	-24.81420	-25.29394	-25.81853	-25.57903	-26.39911	-26.47805	-25.94434	-24.61972	-26.71036	-24.19447	-24.67157	-25.11464	-25.88443	-27.14183	-23.49855	-26.37728	-25.28209	-25.98636	-26.10040	-26.57854
6000	14	-24.89586	-24.41718	-25.40232	-23.74981	-24.92648	-24.26237	-25.32992	-24.88846	-26.00680	-23.72653	-24.74222	-24.33771	-24.25357	-25.46257	-22.89669	-23.46795	-23.74824	-24.60562	-26.15317	-22.16477	-26.50019	-25.25867	-25.91169	-27.42435	-25.02255	-25.50122	-26.03592	-25.78625	-26.60942	-26.68825	-26.20090	-24.87701	-26.96692	-24.45166	-24.92902	-25.37218	-26.14594	-27.32456	-23.77266	-26.54239	-25.55852	-26.25300	-26.26549	-26.74348
7000	14	-25.06230	-24.62083	-25.56628	-23.99159	-25.12637	-24.42729	-25.50199	-25.05286	-26.17385	-23.92702	-24.95775	-24.53830	-24.49184	-25.67005	-23.13102	-23.70779	-24.00739	-24.86109	-26.31961	-22.51618	-26.66416	-25.42360	-26.11534	-27.58832	-25.18745	-25.66563	-26.20798	-25.95065	-26.77586	-26.85530	-26.40079	-25.07751	-27.16681	-24.65207	-25.12954	-25.57277	-26.34959	-27.47094	-24.10410	-26.67601	-25.77404	-26.46048	-26.39910	-26.87701
8000	14	-25.19918	-24.78603	-25.70144	-24.20162	-25.28861	-24.56297	-25.64348	-25.18831	-26.31167	-24.08977	-25.13265	-24.70107	-24.69641	-25.83825	-23.33506	-23.91352	-24.23829	-25.08059	-26.45649	-22.84526	-26.79931	-25.55927	-26.28054	-27.72347	-25.32309	-25.80108	-26.34947	-26.08610	-26.91274	-26.99312	-26.56303	-25.24026	-27.32906	-24.81475	-25.29225	-25.73553	-26.51480	-27.59255	-24.41930	-26.78795	-25.94895	-26.62868	-26.51102	-26.98891
9000	14	-25.31486	-24.92392	-25.81583	-24.38056	-25.42414	-24.67768	-25.76290	-25.30293	-26.42829	-24.22570	-25.27837	-24.83699	-24.87018	-25.97851	-23.50916	-24.08819	-24.43692	-25.26673	-26.57217	-23.12971	-26.91370	-25.67398	-26.41843	-27.83786	-25.43778	-25.91568	-26.46889	-26.20072	-27.02843	-27.10974	-26.69856	-25.37619	-27.46458	-24.95062	-25.42813	-25.87146	-26.65268	-27.69627	-24.69440	-26.88411	-26.09467	-26.76895	-26.60717	-27.08504
10000	14	-25.41471	-25.04159	-25.91467	-24.53328	-25.53991	-24.77674	-25.86580	-25.40194	-26.52897	-24.34180	-25.40243	-24.95309	-25.01856	-26.09812	-23.65797	-24.23729	-24.60689	-25.42528	-26.67202	-23.37120	-27.01254	-25.77305	-26.53610	-27.93670	-25.53682	-26.01468	-26.57179	-26.29973	-27.12828	-27.21042	-26.81433	-25.49229	-27.58035	-25.06667	-25.54419	-25.98755	-26.77035	-27.78652	-24.92990	-26.96829	-26.21873	-26.88855	-26.69134	-27.16921
11000	14	-25.50236	-25.14383	-26.00149	-24.66479	-25.64060	-24.86374	-25.95596	-25.48891	-26.61731	-24.44275	-25.50992	-25.05404	-25.14624	-26.20195	-23.78620	-24.36555	-24.75358	-25.56155	-26.75967	-23.57928	-27.09937	-25.86005	-26.63834	-28.02353	-25.62380	-26.10164	-26.66195	-26.38670	-27.21593	-27.29876	-26.91502	-25.59324	-27.68104	-25.16758	-25.64512	-26.08850	-26.87260	-27.86630	-25.13634	-27.04311	-26.32622	-26.99238	-26.76615	-27.24401
12000	14	-25.58035	-25.23399	-26.07880	-24.77960	-25.72946	-24.94119	-26.03605	-25.56633	-26.69589	-24.53183	-25.60447	-25.14312	-25.25800	-26.29343	-23.89828	-24.47778	-24.88133	-25.68046	-26.83766	-23.75811	-27.17668	-25.93750	-26.72850	-28.10083	-25.70123	-26.17905	-26.74204	-26.46413	-27.29392	-27.37734	-27.00388	-25.68232	-27.76990	-25.25663	-25.73419	-26.17759	-26.96276	-27.93772	-25.31515	-27.11039	-26.42077	-27.08387	-26.83343	-27.31129
13000	14	-25.65053	-25.31447	-26.14840	-24.88098	-25.80884	-25.01091	-26.10801	-25.63603	-26.76658	-24.61139	-25.68867	-25.22269	-25.35692	-26.37504	-23.99735	-24.57711	-24.99377	-25.78542	-26.90784	-23.91326	-27.24628	-26.00722	-26.80898	-28.17043	-25.77094	-26.24875	-26.81400	-26.53383	-27.36409	-27.44802	-27.08326	-25.76188	-27.84928	-25.33616	-25.81374	-26.25716	-27.04323	-28.00235	-25.47146	-27.17151	-26.50497	-27.16547	-26.89454	-27.37240
14000	14	-25.71426	-25.38703	-26.21164	-24.97142	-25.88046	-25.07425	-26.17327	-25.69936	-26.83074	-24.68317	-25.76442	-25.29447	-25.44536	-26.44856	-24.08581	-24.66590	-25.09371	-25.87902	-26.97157	-24.04913	-27.30951	-26.07056	-26.88154	-28.23367	-25.83426	-26.31206	-26.87927	-26.59715	-27.42783	-27.51219	-27.15488	-25.83366	-27.92091	-25.40792	-25.88551	-26.32894	-27.11579	-28.06132	-25.60935	-27.22748	-26.58072	-27.23900	-26.95050	-27.42836
15000	14	-25.77260	-25.45302	-26.26955	-25.05282	-25.94564	-25.13225	-26.23294	-25.75735	-26.88946	-24.74848	-25.83317	-25.35979	-25.52514	-26.51539	-24.16552	-24.74599	-25.18334	-25.96324	-27.02991	-24.16920	-27.36743	-26.12855	-26.94753	-28.29158	-25.89225	-26.37004	-26.93893	-26.65514	-27.48617	-27.57091	-27.22006	-25.89897	-27.98608	-25.47321	-25.95082	-26.39426	-27.18178	-28.11553	-25.73202	-27.27909	-26.64946	-27.30582	-27.00211	-27.47996
16000	14	-25.82636	-25.51347	-26.32294	-25.12669	-26.00538	-25.18571	-26.28786	-25.81080	-26.94355	-24.80835	-25.89603	-25.41966	-25.59765	-26.57658	-24.23791	-24.81877	-25.26436	-26.03961	-27.08367	-24.27619	-27.42082	-26.18202	-27.00798	-28.34497	-25.94571	-26.42349	-26.99385	-26.70859	-27.53993	-27.62500	-27.27980	-25.95884	-28.04583	-25.53305	-26.01068	-26.45413	-27.24223	-28.16569	-25.84199	-27.32696	-26.71233	-27.36701	-27.04998	-27.52784
17000	14	-25.87620	-25.56920	-26.37244	-25.19417	-26.06049	-25.23529	-26.33872	-25.86036	-26.99367	-24.86356	-25.95389	-25.47488	-25.66400	-26.63296	-24.30410	-24.88537	-25.33810	-26.10936	-27.13351	-24.37221	-27.47032	-26.23159	-27.06371	-28.39448	-25.99527	-26.47305	-27.04471	-26.75815	-27.58976	-27.67512	-27.33491	-26.01405	-28.10094	-25.58825	-26.06589	-26.50935	-27.29797	-28.21234	-25.94124	-27.37160	-26.77019	-27.42339	-27.09461	-27.57247
18000	14	-25.92262	-25.62087	-26.41857	-25.25612	-26.11160	-25.28148	-26.38605	-25.90654	-27.04035	-24.91477	-26.00745	-25.52609	-25.72506	-26.68520	-24.36490	-24.94665	-25.40555	-26.17341	-27.17993	-24.45952	-27.51645	-26.27778	-27.11538	-28.44061	-26.04146	-26.51923	-27.09204	-26.80433	-27.63619	-27.72180	-27.38602	-26.06526	-28.15205	-25.63945	-26.11710	-26.56055	-27.34963	-28.25593	-26.03195	-27.41341	-26.82375	-27.47564	-27.13642	-27.61428
19000	14	-25.96606	-25.66901	-26.46175	-25.31316	-26.15924	-25.32471	-26.43030	-25.94977	-27.08402	-24.96249	-26.05727	-25.57380	-25.78150	-26.73385	-24.42087	-25.00328	-25.46736	-26.23255	-27.22337	-24.54077	-27.55963	-26.32102	-27.16352	-28.48379	-26.08469	-26.56245	-27.13630	-26.84756	-27.67963	-27.76547	-27.43366	-26.11298	-28.19968	-25.68716	-26.16480	-26.60827	-27.39777	-28.29684	-26.11672	-27.45273	-26.87357	-27.52428	-27.17573	-27.65359
20000	14	-26.00688	-25.71403	-26.50233	-25.36611	-26.20381	-25.36534	-26.47184	-25.99038	-27.12503	-25.00715	-26.10381	-25.61846	-25.83398	-26.77934	-24.47288	-25.05593	-25.52454	-26.28742	-27.26419	-24.61502	-27.60020	-26.36164	-27.20854	-28.52436	-26.12531	-26.60306	-27.17784	-26.88817	-27.72044	-27.80648	-27.47824	-26.15764	-28.24426	-25.73182	-26.20945	-26.65293	-27.44280	-28.33538	-26.19442	-27.48982	-26.92011	-27.56977	-27.21283	-27.69068
21000	14	-26.04535	-25.75632	-26.54059	-25.41550	-26.24570	-25.40364	-26.51097	-26.02868	-27.16369	-25.04911	-26.14747	-25.66041	-25.88296	-26.82204	-24.52142	-25.10507	-25.57766	-26.33856	-27.30266	-24.68321	-27.63846	-26.39995	-27.25083	-28.56262	-26.16361	-26.64136	-27.21697	-26.92647	-27.75892	-27.84514	-27.52012	-26.19960	-28.28614	-25.77377	-26.25140	-26.69488	-27.48509	-28.37179	-26.26595	-27.52494	-26.96377	-27.61248	-27.24794	-27.72580
22000	14	-26.08174	-25.79618	-26.57678	-25.46174	-26.28518	-25.43988	-26.54796	-26.06491	-27.20024	-25.08866	-26.18856	-25.69996	-25.92887	-26.86227	-24.56688	-25.15113	-25.62720	-26.38641	-27.33905	-24.74611	-27.67465	-26.43618	-27.29069	-28.59881	-26.19984	-26.67758	-27.25395	-26.96270	-27.79530	-27.88169	-27.55960	-26.23915	-28.32563	-25.81331	-26.29094	-26.73443	-27.52494	-28.40631	-26.33207	-27.55827	-27.00486	-27.65271	-27.28127	-27.75913
23000	14	-26.11625	-25.83385	-26.61111	-25.50518	-26.32252	-25.47425	-26.58301	-26.09927	-27.23490	-25.12606	-26.22737	-25.73736	-25.97204	-26.90029	-24.60962	-25.19443	-25.67358	-26.43133	-27.37356	-24.80437	-27.70898	-26.47056	-27.32836	-28.63314	-26.23421	-26.71195	-27.28901	-26.99706	-27.82981	-27.91635	-27.59694	-26.27655	-28.36297	-25.85071	-26.32833	-26.77183	-27.56261	-28.43911	-26.39345	-27.59000	-27.04367	-27.69073	-27.31300	-27.79085
24000	14	-26.14906	-25.86956	-26.64376	-25.54610	-26.35792	-25.50693	-26.61633	-26.13195	-27.26785	-25.16152	-26.26411	-25.77282	-26.01275	-26.93632	-24.64992	-25.23527	-25.71713	-26.47363	-27.40637	-24.85851	-27.74163	-26.50324	-27.36407	-28.66579	-26.26689	-26.74462	-27.32232	-27.02974	-27.86263	-27.94929	-27.63235	-26.31201	-28.39837	-25.88616	-26.36378	-26.80728	-27.59832	-28.47036	-26.45059	-27.62026	-27.08041	-27.72675	-27.34325	-27.82111
25000	14	-26.18033	-25.90350	-26.67488	-25.58479	-26.39158	-25.53809	-26.64806	-26.16310	-27.29924	-25.19523	-26.29900	-25.80652	-26.05126	-26.97055	-24.68802	-25.27389	-25.75815	-26.51359	-27.43764	-24.90900	-27.77276	-26.53440	-27.39801	-28.69691	-26.29804	-26.77577	-27.35405	-27.06089	-27.89390	-27.98069	-27.66600	-26.34572	-28.43203	-25.91987	-26.39749	-26.84099	-27.63226	-28.50020	-26.50397	-27.64918	-27.11530	-27.76098	-27.37218	-27.85003


